From CFT Data to Thermal Observables and Back Again in 3d Ising

We investigate the relationship between thermal observables and new results for Conformal Field Theory (CFT) data in the 3d Ising CFT. On one hand, we explore the Eigenstate Thermalization Hypothesis (ETH) with subleading corrections and its relation to the low-dimension diagonal OPE coefficients of $\epsilon$, and compare to data for primaries with $\Delta < 15$ and $J\leq 4$. We also compare the actual counts of primary states with various spins to predictions from a high-temperature analysis. On the other hand, we explicitly perform Boltzmann sums over CFT data to construct thermal CFT observables on $S^2$, in particular the partition function and the thermal one-point function of $\epsilon$ on the sphere. By taking the high-temperature limit, we extract predictions for the thermal CFT parameters $f$ and $b_\epsilon$.

==> anc/README.txt <==
Ancillary data: finite-N fuzzy-sphere spectra and diagonal epsilon OPE coefficients
of 3d Ising primaries with extrapolated Delta < 15 and spin J <= 4
==================================================================================

Ancillary data for: "From CFT Data to Thermal Observables and Back Again in 3d Ising", A. Liam Fitzpatrick and Noah Ring (2026).

Files
-----
  finite_N.tsv    raw finite-N data: one row per operator and system size N (2642 rows)
  operators.tsv   one row per operator: quantum numbers, extrapolated values with errors, flags (319 rows)
  c_T.tsv         the T00 subtraction coefficient c(N) used for Y0_sub (section 4)
  README.txt      this file

All files are plain ASCII, tab-separated. Lines starting with "#" are comments; the first non-comment
line is the column header. "NA" marks an entry that is absent (see each file).

Loading (run in the directory holding the files):
  Mathematica:
    load[file_] := With[{t = Select[Import[file, "TSV"], ! StringStartsQ[ToString[First[#]], "#"] &]},
       AssociationThread[First[t], #] & /@ Rest[t]];
    ops = load["operators.tsv"]; fin = load["finite_N.tsv"]; cT = load["c_T.tsv"];
  Each row is then an Association keyed by the column names, and numbers are numbers. For example:
    ops[[1]]["Delta"]                                   extrapolated Delta of the first operator
    Select[fin, #["op_id"] == "J0_Z+P+_01" &]           all finite-N rows of epsilon
    Select[ops, #["J"] == 2 && #["Z2"] == 1 &]          all Z2-even spin-2 operators
    Dataset[ops]                                        the whole table
  "NA" entries import as Missing["NotAvailable"]. N_values is a comma-separated string:
    ToExpression[StringSplit[ops[[1]]["N_values"], ","]]   gives the list of N
  Python:
    import pandas as pd
    ops = pd.read_csv("operators.tsv", sep="\t", comment="#", na_values="NA")   (likewise the other files)
    N list of row i: [int(n) for n in ops["N_values"][i].split(",")]

1. Model and finite-N data
--------------------------
The 3d Ising CFT on the fuzzy sphere: N orbitals of the lowest Landau level, Hamiltonian with
pseudopotentials V0 = 4.825, V1 = 1 and transverse field h = 3.158 (the parameters of Zhou-He,
2609.35960, and Fardelli-Fitzpatrick-Katz (FFK), 2602.04958). States are resolved by SO(3) spin J,
Z2 and spatial parity P.
  N = 8-18 for J = 0 and N = 10-18 for J = 1-4. An operator has a row only at the sizes where it was
  identified (column N_values of operators.tsv); every operator is present at N = 15, 16, 17, 18.

2. Columns of finite_N.tsv
--------------------------
  op_id    operator ID (section 6)
  name     FFK's name where FFK name the operator, else NA (section 6)
  J        spin
  Z2       1 (Z2-even) or -1 (Z2-odd)
  P        1 (parity-even) or -1 (parity-odd)
  N        number of orbitals
  Delta    scaling dimension at this N: Delta = kappa(N) (E - E_0), with kappa(N) fixed at each N by
           Delta_sigma = 0.5181489 (so the sigma row is that value at every N)
  K2       FFK's truncated |K|^2 primary diagnostic xi (2602.04958 eqs. 2.18, 2.19, 2.24), with
           intermediate states up to D_top = 19 (J = 0) or 17 (J = 1-4). Close to 0 for a primary.
           J = 0: given to 6 decimal places (so values below 5e-7 read 0.000000); J = 1-4: 7 significant figures.
  Y0_raw   the diagonal epsilon OPE coefficient, before the T00 subtraction (section 3)
  Y0_sub   the same after the T00 subtraction (section 4). This is the quantity compared with ETH.
Delta, Y0_raw and Y0_sub are given to 6 decimal places, as computed.

3. The diagonal OPE coefficient
-------------------------------
The probe is the transverse-field density n^x, integrated over the sphere, which couples to epsilon:

  Y0_raw(N) = ( <O| int n^x |O> - <0| int n^x |0> ) / <eps| int n^x |0> ,

with the vacuum expectation value subtracted and the unknown normalization of epsilon inside n^x
divided out; the overall sign is fixed so that f_{sigma sigma eps} > 0. For J = 0 this is f_{eps O O}.
For J >= 1, |O> is any one state of the spin-J multiplet: the integrated probe is rotation invariant, so
the matrix element is the same for every J_z (it is evaluated on J_z = 0).

4. The T00 subtraction
----------------------
n^x also contains the energy density T^00, whose expectation value is proportional to the state's
energy. It is removed at each N with FFK's prescription (2602.04958 eq. 4.12, extrapolated couplings):

  Y0_sub(N) = Y0_raw(N) - c(N) * Delta(N) ,   c(N) = C * N^(-(3 - Delta_eps)/2) ,
  C = 2.639297 ,  Delta_eps = 1.412625 .

c(N) is listed in c_T.tsv. Because the stored values are rounded, Y0_raw - c * Delta reproduces Y0_sub
to about 1e-6.

5. Extrapolation (operators.tsv)
--------------------------------
Every quantity Q (Delta, Y0_raw, Y0_sub) is extrapolated with the same rule:
  central value: the intercept a of the unweighted linear fit Q(N) = a + b/N on N = 15, 16, 17, 18;
  error:         |a - a12|, where a12 is the intercept of the same fit on all of the operator's sizes N >= 12.
For an operator whose smallest N is 15, a12 = a and no error is determined: no_error = 1 and the *_err
columns are NA (3 operators, all J = 4).
These values can be recomputed exactly from finite_N.tsv.

Columns of operators.tsv:
  op_id, name, J, Z2, P   as in finite_N.tsv
  N_values                the sizes N present in finite_N.tsv, comma-separated (e.g. 10,11,12,13,14,15,16,17,18)
  Delta, Delta_err        extrapolated scaling dimension and error
  Y0_raw, Y0_raw_err, Y0_sub, Y0_sub_err
                          extrapolated Y0_raw and Y0_sub with errors
  no_error                1 if no error could be determined (see above), else 0
  mix_partner             op_id of the operator's mixing partner, NA if none (section 7)
  mix_Delta, mix_Y0_sub, mix_Y0_sub_err
                          the pair-averaged Delta and Y0_sub with its error (identical for both members), NA if none

6. Operator IDs and names
-------------------------
op_id = J<J>_Z<s>P<s>_<k>: spin J, the signs of Z2 and P, and k = the position of the operator in that
(J, Z2, P) sector when the operators of this file are ordered by extrapolated Delta (01 = lowest).
Example: J4_Z-P+_01 is the lowest Z2-odd, parity-even spin-4 operator in the file.

Names are given only for the 20 operators named by FFK (2602.04958). They are assigned by (J, Z2, P)
sector and position in Delta within the sector. For the 9 operators whose dimension FFK quote from their
own extrapolation (T^- and the J = 3, 4 operators), our extrapolated Delta agrees with it to within 0.08.
  name           FFK notation (LaTeX)                op_id
  sigma          \sigma                              J0_Z-P+_01
  sigma'         \sigma'                             J0_Z-P+_02
  eps            \epsilon                            J0_Z+P+_01
  eps'           \epsilon'                           J0_Z+P+_02
  eps''          \epsilon''                          J0_Z+P+_03
  eps'''         \epsilon'''                         J0_Z+P+_04
  T              T_{\mu_1\mu_2}                      J2_Z+P+_01
  T'             T'_{\mu_1\mu_2}                     J2_Z+P+_02
  T''            T''_{\mu_1\mu_2}                    J2_Z+P+_03
  sigma_mn       \sigma_{\mu_1\mu_2}                 J2_Z-P+_01
  sigma'_mn      \sigma'_{\mu_1\mu_2}                J2_Z-P+_02
  T^-            T^-                                 J2_Z+P-_01
  sigma_mnr      \sigma_{\mu_1\mu_2\mu_3}            J3_Z-P+_01
  sigma'_mnr     \sigma'_{\mu_1\mu_2\mu_3}           J3_Z-P+_02
  C              C_{\mu_1\cdots\mu_4}                J4_Z+P+_01
  C'             C'_{\mu_1\cdots\mu_4}               J4_Z+P+_02
  C''            C''_{\mu_1\cdots\mu_4}              J4_Z+P+_03
  C^-            C^-_{\mu_1\cdots\mu_4}              J4_Z+P-_01
  sigma_mnrs     \sigma_{\mu_1\cdots\mu_4}           J4_Z-P+_01
  sigma^-_mnrs   \sigma^-_{\mu_1\cdots\mu_4}         J4_Z-P-_01

7. Mixing pairs
---------------
Nine pairs of same-sector operators (18 operators: 3 pairs at J = 2, 1 at J = 3, 5 at J = 4) show the
signature of finite-N mixing near a close approach of their levels. A pair qualifies if
  - min over N = 15-18 of |Delta_a(N) - Delta_b(N)| < 0.10, and
  - with steps s(N) = Y0_raw(N) - Y0_raw(N-1) for N = 15-18: the steps are anticorrelated
    (sum s_a s_b / sqrt(sum s_a^2 sum s_b^2) < -0.5), at least one is large (max |s| > 0.3), and the summed
    steps are smoother than the separate ones (R(s_a + s_b) < (R(s_a) + R(s_b))/2, R(s) = sum_i |s_{i+1} - s_i|).
Both members are listed separately everywhere, with their own finite-N data and extrapolations. For a
pair, Delta(N) and Y0_sub(N) are also averaged over the two members at each N and extrapolated with the
rule of section 5; that average is the mix_* columns, and it is what the ETH comparison uses for these
operators.


==> anc/c_T.tsv <==
# c_T.tsv: the T00 subtraction coefficient c(N) of README.txt section 4, Y0_sub = Y0_raw - c(N) * Delta(N)
N	c
8	0.506661
9	0.461443
10	0.424425
11	0.393503
12	0.367245
13	0.344640
14	0.324953
15	0.307638
16	0.292276
17	0.278546
18	0.266192


==> anc/finite_N.tsv <==
# finite_N.tsv: raw finite-N fuzzy-sphere data, one row per operator and N. Definitions: README.txt.
# 319 operators (accepted primaries with extrapolated Delta < 15, J <= 4), 2642 rows. NA = no FFK name.
op_id	name	J	Z2	P	N	Delta	K2	Y0_raw	Y0_sub
J0_Z+P+_01	eps	0	1	1	8	1.386504	0.000000	2.904746	2.202259
J0_Z+P+_01	eps	0	1	1	9	1.389735	0.000000	2.749281	2.107997
J0_Z+P+_01	eps	0	1	1	10	1.392262	0.000000	2.627602	2.036692
J0_Z+P+_01	eps	0	1	1	11	1.394306	0.000000	2.529557	1.980894
J0_Z+P+_01	eps	0	1	1	12	1.396006	0.000000	2.448716	1.936040
J0_Z+P+_01	eps	0	1	1	13	1.397455	0.000000	2.380806	1.899187
J0_Z+P+_01	eps	0	1	1	14	1.398713	0.000000	2.322869	1.868353
J0_Z+P+_01	eps	0	1	1	15	1.399825	0.000000	2.272796	1.842157
J0_Z+P+_01	eps	0	1	1	16	1.400821	0.000000	2.229037	1.819610
J0_Z+P+_01	eps	0	1	1	17	1.401726	0.000000	2.190427	1.799982
J0_Z+P+_01	eps	0	1	1	18	1.402555	0.000000	2.156075	1.782726
J0_Z+P+_02	eps'	0	1	1	8	3.755259	0.000000	5.676291	3.773648
J0_Z+P+_02	eps'	0	1	1	9	3.766954	0.000000	5.318521	3.580286
J0_Z+P+_02	eps'	0	1	1	10	3.775893	0.000000	5.036417	3.433834
J0_Z+P+_02	eps'	0	1	1	11	3.782984	0.000000	4.807728	3.319113
J0_Z+P+_02	eps'	0	1	1	12	3.788785	0.000000	4.618236	3.226823
J0_Z+P+_02	eps'	0	1	1	13	3.793658	0.000000	4.458394	3.150948
J0_Z+P+_02	eps'	0	1	1	14	3.797845	0.000000	4.321558	3.087437
J0_Z+P+_02	eps'	0	1	1	15	3.801511	0.000000	4.202949	3.033460
J0_Z+P+_02	eps'	0	1	1	16	3.804776	0.000000	4.099042	2.986997
J0_Z+P+_02	eps'	0	1	1	17	3.807726	0.000000	4.007172	2.946545
J0_Z+P+_02	eps'	0	1	1	18	3.810425	0.000000	3.925293	2.910988
J0_Z+P+_03	eps''	0	1	1	8	6.739002	0.000000	8.815763	5.401374
J0_Z+P+_03	eps''	0	1	1	9	6.766060	0.000000	8.227670	5.105519
J0_Z+P+_03	eps''	0	1	1	10	6.786953	0.000000	7.760905	4.880352
J0_Z+P+_03	eps''	0	1	1	11	6.807647	0.000000	7.385756	4.706926
J0_Z+P+_03	eps''	0	1	1	12	6.820217	0.000000	7.069301	4.564610
J0_Z+P+_03	eps''	0	1	1	13	6.830663	0.000000	6.801532	4.447413
J0_Z+P+_03	eps''	0	1	1	14	6.839550	0.000000	6.571713	4.349181
J0_Z+P+_03	eps''	0	1	1	15	6.847258	0.000000	6.372085	4.265608
J0_Z+P+_03	eps''	0	1	1	16	6.854055	0.000000	6.196870	4.193594
J0_Z+P+_03	eps''	0	1	1	17	6.860137	0.000000	6.041718	4.130854
J0_Z+P+_03	eps''	0	1	1	18	6.865648	0.000000	5.903262	4.075681
J0_Z+P+_04	eps'''	0	1	1	8	8.081500	0.000042	5.946287	1.851706
J0_Z+P+_04	eps'''	0	1	1	9	7.956354	0.000007	5.552187	1.880783
J0_Z+P+_04	eps'''	0	1	1	10	7.856484	0.000001	5.232821	1.898333
J0_Z+P+_04	eps'''	0	1	1	11	7.776380	0.000001	4.969976	1.909947
J0_Z+P+_04	eps'''	0	1	1	12	7.711412	0.000000	4.745402	1.913425
J0_Z+P+_04	eps'''	0	1	1	13	7.658359	0.000000	4.552457	1.913080
J0_Z+P+_04	eps'''	0	1	1	14	7.614482	0.000000	4.384413	1.910064
J0_Z+P+_04	eps'''	0	1	1	15	7.577872	0.000001	4.236565	1.905323
J0_Z+P+_04	eps'''	0	1	1	16	7.547001	0.000000	4.105131	1.899324
J0_Z+P+_04	eps'''	0	1	1	17	7.520845	0.000000	3.987550	1.892649
J0_Z+P+_04	eps'''	0	1	1	18	7.498545	0.000000	3.881632	1.885579
J0_Z+P+_05	NA	0	1	1	8	9.608511	0.156638	5.989159	1.120901
J0_Z+P+_05	NA	0	1	1	9	9.441013	0.034230	5.586938	1.230449
J0_Z+P+_05	NA	0	1	1	10	9.315928	0.005717	5.269287	1.315375
J0_Z+P+_05	NA	0	1	1	11	9.210805	0.001249	4.999549	1.375070
J0_Z+P+_05	NA	0	1	1	12	9.124049	0.001610	4.770006	1.419245
J0_Z+P+_05	NA	0	1	1	13	9.051268	0.002040	4.571013	1.451583
J0_Z+P+_05	NA	0	1	1	14	8.989784	0.002577	4.396559	1.475302
J0_Z+P+_05	NA	0	1	1	15	8.937180	0.000559	4.242203	1.492787
J0_Z+P+_05	NA	0	1	1	16	8.892405	0.000261	4.104483	1.505446
J0_Z+P+_05	NA	0	1	1	17	8.853692	0.000095	3.980700	1.514540
J0_Z+P+_05	NA	0	1	1	18	8.820045	0.000019	3.868743	1.520918
J0_Z+P+_06	NA	0	1	1	8	10.166702	0.415638	12.024529	6.873458
J0_Z+P+_06	NA	0	1	1	9	10.225307	0.027159	11.085753	6.367357
J0_Z+P+_06	NA	0	1	1	10	10.253177	0.004472	10.411915	6.060211
J0_Z+P+_06	NA	0	1	1	11	10.279231	0.004002	9.847356	5.802448
J0_Z+P+_06	NA	0	1	1	12	10.299941	0.001440	9.367250	5.584648
J0_Z+P+_06	NA	0	1	1	13	10.316180	0.000831	8.954092	5.398724
J0_Z+P+_06	NA	0	1	1	14	10.329083	0.000495	8.593791	5.237324
J0_Z+P+_06	NA	0	1	1	15	10.339445	0.000360	8.276111	5.095305
J0_Z+P+_06	NA	0	1	1	16	10.347854	0.000223	7.993511	4.969081
J0_Z+P+_06	NA	0	1	1	17	10.354761	0.000136	7.740007	4.855729
J0_Z+P+_06	NA	0	1	1	18	10.360502	0.000083	7.511068	4.753186
J0_Z+P+_07	NA	0	1	1	8	11.310969	0.473933	9.209381	3.478554
J0_Z+P+_07	NA	0	1	1	9	11.294072	0.389696	8.634993	3.423423
J0_Z+P+_07	NA	0	1	1	10	11.099117	0.016683	8.216682	3.505939
J0_Z+P+_07	NA	0	1	1	11	11.034840	0.006331	7.848156	3.505913
J0_Z+P+_07	NA	0	1	1	12	10.980360	0.002373	7.543500	3.511017
J0_Z+P+_07	NA	0	1	1	13	10.937370	0.001567	7.285582	3.516127
J0_Z+P+_07	NA	0	1	1	14	10.902210	0.001296	7.065064	3.522358
J0_Z+P+_07	NA	0	1	1	15	10.873348	0.000736	6.874731	3.529676
J0_Z+P+_07	NA	0	1	1	16	10.849483	0.000571	6.709229	3.538185
J0_Z+P+_07	NA	0	1	1	17	10.829697	0.000345	6.563854	3.547285
J0_Z+P+_07	NA	0	1	1	18	10.813242	0.000249	6.435217	3.556818
J0_Z+P+_08	NA	0	1	1	10	12.499894	0.224963	7.572958	2.267690
J0_Z+P+_08	NA	0	1	1	11	12.394955	0.065424	7.031435	2.153983
J0_Z+P+_08	NA	0	1	1	12	12.305054	0.024440	6.658546	2.139577
J0_Z+P+_08	NA	0	1	1	13	12.224154	0.018333	6.434007	2.221074
J0_Z+P+_08	NA	0	1	1	14	12.154102	0.011095	6.220993	2.271481
J0_Z+P+_08	NA	0	1	1	15	12.093480	0.015308	6.009407	2.288993
J0_Z+P+_08	NA	0	1	1	16	12.040797	0.008564	5.798639	2.279403
J0_Z+P+_08	NA	0	1	1	17	11.994980	0.004438	5.593013	2.251860
J0_Z+P+_08	NA	0	1	1	18	11.954840	0.000730	5.393195	2.210912
J0_Z+P+_09	NA	0	1	1	8	12.964879	0.665078	9.080952	2.512153
J0_Z+P+_09	NA	0	1	1	9	12.760194	0.271143	8.549843	2.661741
J0_Z+P+_09	NA	0	1	1	10	12.542580	0.131269	7.613255	2.289870
J0_Z+P+_09	NA	0	1	1	11	12.441938	0.028009	7.596605	2.700665
J0_Z+P+_09	NA	0	1	1	12	12.365703	0.012455	7.332472	2.791230
J0_Z+P+_09	NA	0	1	1	13	12.304806	0.010214	6.929858	2.689130
J0_Z+P+_09	NA	0	1	1	14	12.253145	0.013764	6.525654	2.543957
J0_Z+P+_09	NA	0	1	1	15	12.207927	0.026900	6.133582	2.377959
J0_Z+P+_09	NA	0	1	1	16	12.164397	0.011882	5.787190	2.231829
J0_Z+P+_09	NA	0	1	1	17	12.124852	0.010559	5.478155	2.100826
J0_Z+P+_09	NA	0	1	1	18	12.088186	0.010717	5.221673	2.003895
J0_Z+P+_10	NA	0	1	1	9	12.965207	0.226278	8.525034	2.542330
J0_Z+P+_10	NA	0	1	1	10	12.728114	0.186819	6.275015	0.872885
J0_Z+P+_10	NA	0	1	1	11	12.616650	0.047334	5.774217	0.809528
J0_Z+P+_10	NA	0	1	1	12	12.533965	0.032856	5.504218	0.901182
J0_Z+P+_10	NA	0	1	1	13	12.459811	0.029973	5.344635	1.050485
J0_Z+P+_10	NA	0	1	1	14	12.395473	0.038051	5.272697	1.244751
J0_Z+P+_10	NA	0	1	1	15	12.340586	0.019075	5.267056	1.470622
J0_Z+P+_10	NA	0	1	1	16	12.294327	0.017825	5.277521	1.684184
J0_Z+P+_10	NA	0	1	1	17	12.255006	0.015242	5.299475	1.885892
J0_Z+P+_10	NA	0	1	1	18	12.222259	0.010174	5.309238	2.055771
J0_Z+P+_11	NA	0	1	1	9	14.749008	0.615305	8.501268	1.695441
J0_Z+P+_11	NA	0	1	1	10	14.314265	0.333950	8.062401	1.987069
J0_Z+P+_11	NA	0	1	1	11	14.026106	0.175947	7.792182	2.272868
J0_Z+P+_11	NA	0	1	1	12	13.811765	0.077943	7.167036	2.094734
J0_Z+P+_11	NA	0	1	1	13	13.678064	0.049166	6.901723	2.187715
J0_Z+P+_11	NA	0	1	1	14	13.568155	0.014574	6.661210	2.252197
J0_Z+P+_11	NA	0	1	1	15	13.476542	0.007902	6.445045	2.299148
J0_Z+P+_11	NA	0	1	1	16	13.397436	0.004720	6.247842	2.332093
J0_Z+P+_11	NA	0	1	1	17	13.331124	0.005904	6.070221	2.356889
J0_Z+P+_11	NA	0	1	1	18	13.272585	0.010713	5.906508	2.373452
J0_Z+P+_12	NA	0	1	1	12	14.219996	0.318328	5.071963	-0.150259
J0_Z+P+_12	NA	0	1	1	13	14.114870	0.141936	4.857136	-0.007413
J0_Z+P+_12	NA	0	1	1	14	14.027240	0.050983	5.000364	0.442170
J0_Z+P+_12	NA	0	1	1	15	13.946875	0.034828	4.557587	0.266998
J0_Z+P+_12	NA	0	1	1	16	13.874774	0.023146	4.361926	0.306663
J0_Z+P+_12	NA	0	1	1	17	13.809054	0.014140	4.219910	0.373453
J0_Z+P+_12	NA	0	1	1	18	13.748386	0.012446	4.093071	0.433361
J0_Z+P+_13	NA	0	1	1	10	14.949165	0.707348	8.061868	1.717068
J0_Z+P+_13	NA	0	1	1	11	14.750856	0.150950	7.672585	1.868079
J0_Z+P+_13	NA	0	1	1	12	14.612458	0.059363	7.393062	2.026710
J0_Z+P+_13	NA	0	1	1	13	14.509144	0.049413	7.089353	2.088921
J0_Z+P+_13	NA	0	1	1	14	14.422849	0.040965	6.795492	2.108744
J0_Z+P+_13	NA	0	1	1	15	14.348020	0.027756	6.557409	2.143413
J0_Z+P+_13	NA	0	1	1	16	14.282985	0.026587	6.361298	2.186724
J0_Z+P+_13	NA	0	1	1	17	14.227386	0.011379	6.198425	2.235444
J0_Z+P+_13	NA	0	1	1	18	14.179484	0.019134	6.075599	2.301134
J0_Z+P+_14	NA	0	1	1	12	13.991685	0.107393	10.877867	5.739491
J0_Z+P+_14	NA	0	1	1	13	13.996792	0.033840	10.358285	5.534431
J0_Z+P+_14	NA	0	1	1	14	14.002181	0.011961	9.577106	5.027056
J0_Z+P+_14	NA	0	1	1	15	14.011235	0.025410	9.456758	5.146370
J0_Z+P+_14	NA	0	1	1	16	14.015145	0.006379	9.151626	5.055335
J0_Z+P+_14	NA	0	1	1	17	14.018700	0.003844	8.831661	4.926808
J0_Z+P+_14	NA	0	1	1	18	14.021262	0.003028	8.522494	4.790146
J0_Z+P+_15	NA	0	1	1	12	15.414110	0.335547	7.589431	1.928676
J0_Z+P+_15	NA	0	1	1	13	15.236240	0.174658	7.393909	2.142891
J0_Z+P+_15	NA	0	1	1	14	15.179042	0.058950	7.157740	2.225265
J0_Z+P+_15	NA	0	1	1	15	15.126231	0.067743	6.874864	2.221461
J0_Z+P+_15	NA	0	1	1	16	15.073146	0.051646	6.553882	2.148363
J0_Z+P+_15	NA	0	1	1	17	15.022906	0.037976	6.227103	2.042532
J0_Z+P+_15	NA	0	1	1	18	14.977254	0.025211	5.880182	1.893357
J0_Z+P+_16	NA	0	1	1	12	15.570798	0.462163	7.366720	1.648422
J0_Z+P+_16	NA	0	1	1	13	15.420034	0.237247	7.066819	1.752458
J0_Z+P+_16	NA	0	1	1	14	15.321216	0.132516	6.807690	1.829015
J0_Z+P+_16	NA	0	1	1	15	15.238425	0.074883	6.606616	1.918697
J0_Z+P+_16	NA	0	1	1	16	15.176482	0.051183	6.466031	2.030309
J0_Z+P+_16	NA	0	1	1	17	15.128067	0.027306	6.346243	2.132380
J0_Z+P+_16	NA	0	1	1	18	15.087120	0.033551	6.235403	2.219332
J0_Z+P+_17	NA	0	1	1	12	14.964271	0.934604	4.929403	-0.566151
J0_Z+P+_17	NA	0	1	1	13	14.995360	0.280133	4.746517	-0.421484
J0_Z+P+_17	NA	0	1	1	14	14.965883	0.140833	4.598267	-0.264941
J0_Z+P+_17	NA	0	1	1	15	14.947839	0.097767	4.490278	-0.108246
J0_Z+P+_17	NA	0	1	1	16	14.925490	0.075458	4.447130	0.084768
J0_Z+P+_17	NA	0	1	1	17	14.902971	0.126586	4.444268	0.293105
J0_Z+P+_17	NA	0	1	1	18	14.875809	0.026588	4.518958	0.559136
J0_Z+P+_18	NA	0	1	1	11	14.886427	0.376817	11.107591	5.249738
J0_Z+P+_18	NA	0	1	1	12	14.828665	0.158898	10.739538	5.293785
J0_Z+P+_18	NA	0	1	1	13	14.727251	0.043950	10.485173	5.409573
J0_Z+P+_18	NA	0	1	1	14	14.726250	0.032917	10.213627	5.428287
J0_Z+P+_18	NA	0	1	1	15	14.722610	0.008422	9.930535	5.401301
J0_Z+P+_18	NA	0	1	1	16	14.722897	0.026236	9.646946	5.343797
J0_Z+P+_18	NA	0	1	1	17	14.722817	0.005618	9.374190	5.273209
J0_Z+P+_18	NA	0	1	1	18	14.722619	0.006370	9.091320	5.172276
J0_Z+P+_19	NA	0	1	1	12	16.430068	1.049563	5.775343	-0.258517
J0_Z+P+_19	NA	0	1	1	13	16.388254	0.479905	5.731992	0.083945
J0_Z+P+_19	NA	0	1	1	14	16.330508	0.139920	6.961906	1.655259
J0_Z+P+_19	NA	0	1	1	15	16.227262	0.144433	6.907934	1.915811
J0_Z+P+_19	NA	0	1	1	16	16.142701	0.072115	6.847375	2.129251
J0_Z+P+_19	NA	0	1	1	17	16.067864	0.051479	6.869533	2.393894
J0_Z+P+_19	NA	0	1	1	18	16.004120	0.026384	7.046771	2.786602
J0_Z+P-_01	NA	0	1	-1	9	12.195423	1.142592	5.609251	-0.018241
J0_Z+P-_01	NA	0	1	-1	10	12.116022	0.450622	5.294378	0.152035
J0_Z+P-_01	NA	0	1	-1	11	12.049529	0.037033	5.032089	0.290563
J0_Z+P-_01	NA	0	1	-1	12	11.984418	0.013606	4.809654	0.408437
J0_Z+P-_01	NA	0	1	-1	13	11.923494	0.009553	4.612679	0.503366
J0_Z+P-_01	NA	0	1	-1	14	11.866672	0.007666	4.438197	0.582086
J0_Z+P-_01	NA	0	1	-1	15	11.814048	0.006574	4.282168	0.647718
J0_Z+P-_01	NA	0	1	-1	16	11.765881	0.004683	4.141675	0.702790
J0_Z+P-_01	NA	0	1	-1	17	11.721682	0.002058	4.014288	0.749261
J0_Z+P-_01	NA	0	1	-1	18	11.681376	0.001545	3.898197	0.788708
J0_Z+P-_02	NA	0	1	-1	10	14.758581	0.252185	8.078427	1.814516
J0_Z+P-_02	NA	0	1	-1	11	14.687126	0.211932	7.673200	1.893772
J0_Z+P-_02	NA	0	1	-1	12	14.592106	0.145833	7.328228	1.969350
J0_Z+P-_02	NA	0	1	-1	13	14.505438	0.086809	7.029342	2.030188
J0_Z+P-_02	NA	0	1	-1	14	14.425319	0.040184	6.769360	2.081809
J0_Z+P-_02	NA	0	1	-1	15	14.352647	0.029893	6.538624	2.123204
J0_Z+P-_02	NA	0	1	-1	16	14.287513	0.023379	6.333042	2.157145
J0_Z+P-_02	NA	0	1	-1	17	14.229635	0.017961	6.148198	2.184590
J0_Z+P-_02	NA	0	1	-1	18	14.177914	0.014402	5.980677	2.206629
J0_Z+P-_03	NA	0	1	-1	11	15.001512	1.091555	7.663692	1.760552
J0_Z+P-_03	NA	0	1	-1	12	14.990243	0.183923	7.352568	1.847476
J0_Z+P-_03	NA	0	1	-1	13	14.969897	0.074417	7.065515	1.906290
J0_Z+P-_03	NA	0	1	-1	14	14.970176	0.068395	6.821094	1.956491
J0_Z+P-_03	NA	0	1	-1	15	14.957989	0.024040	6.595580	1.993935
J0_Z+P-_03	NA	0	1	-1	16	14.945294	0.020080	6.396570	2.028419
J0_Z+P-_03	NA	0	1	-1	17	14.930821	0.014205	6.215920	2.057000
J0_Z+P-_03	NA	0	1	-1	18	14.915201	0.007070	6.051413	2.081106
J0_Z-P+_01	sigma	0	-1	1	8	0.518149	0.000000	1.652497	1.389972
J0_Z-P+_01	sigma	0	-1	1	9	0.518149	0.000000	1.582601	1.343504
J0_Z-P+_01	sigma	0	-1	1	10	0.518149	0.000000	1.528117	1.308202
J0_Z-P+_01	sigma	0	-1	1	11	0.518149	0.000000	1.484370	1.280477
J0_Z-P+_01	sigma	0	-1	1	12	0.518149	0.000000	1.448411	1.258123
J0_Z-P+_01	sigma	0	-1	1	13	0.518149	0.000000	1.418285	1.239710
J0_Z-P+_01	sigma	0	-1	1	14	0.518149	0.000000	1.392647	1.224273
J0_Z-P+_01	sigma	0	-1	1	15	0.518149	0.000000	1.370539	1.211137
J0_Z-P+_01	sigma	0	-1	1	16	0.518149	0.000000	1.351258	1.199816
J0_Z-P+_01	sigma	0	-1	1	17	0.518149	0.000000	1.334279	1.189951
J0_Z-P+_01	sigma	0	-1	1	18	0.518149	0.000000	1.319199	1.181272
J0_Z-P+_02	sigma'	0	-1	1	8	5.179175	0.000011	7.234516	4.610430
J0_Z-P+_02	sigma'	0	-1	1	9	5.198447	0.000012	6.763617	4.364830
J0_Z-P+_02	sigma'	0	-1	1	10	5.213097	0.000011	6.391538	4.178970
J0_Z-P+_02	sigma'	0	-1	1	11	5.224643	0.000011	6.089431	4.033518
J0_Z-P+_02	sigma'	0	-1	1	12	5.234019	0.000010	5.838777	3.916609
J0_Z-P+_02	sigma'	0	-1	1	13	5.241831	0.000009	5.627124	3.820579
J0_Z-P+_02	sigma'	0	-1	1	14	5.248484	0.000008	5.445778	3.740267
J0_Z-P+_02	sigma'	0	-1	1	15	5.254260	0.000007	5.288478	3.672068
J0_Z-P+_02	sigma'	0	-1	1	16	5.259360	0.000007	5.150596	3.613411
J0_Z-P+_02	sigma'	0	-1	1	17	5.263930	0.000006	5.028630	3.562383
J0_Z-P+_02	sigma'	0	-1	1	18	5.268077	0.000005	4.919885	3.517565
J0_Z-P+_03	NA	0	-1	1	8	9.658131	0.050769	7.552034	2.658636
J0_Z-P+_03	NA	0	-1	1	9	9.537636	0.006266	7.064463	2.663387
J0_Z-P+_03	NA	0	-1	1	10	9.441262	0.005061	6.675458	2.668350
J0_Z-P+_03	NA	0	-1	1	11	9.362990	0.002190	6.352514	2.668150
J0_Z-P+_03	NA	0	-1	1	12	9.298044	0.001321	6.080246	2.665586
J0_Z-P+_03	NA	0	-1	1	13	9.245548	0.000868	5.847900	2.661515
J0_Z-P+_03	NA	0	-1	1	14	9.202076	0.000604	5.646348	2.656106
J0_Z-P+_03	NA	0	-1	1	15	9.165672	0.000412	5.469967	2.650258
J0_Z-P+_03	NA	0	-1	1	16	9.134832	0.000287	5.314071	2.644179
J0_Z-P+_03	NA	0	-1	1	17	9.108810	0.000468	5.175525	2.638303
J0_Z-P+_03	NA	0	-1	1	18	9.086549	0.000371	5.051572	2.632805
J0_Z-P+_04	NA	0	-1	1	8	8.410360	0.005324	10.401907	6.140706
J0_Z-P+_04	NA	0	-1	1	9	8.445124	0.000378	9.705336	5.808392
J0_Z-P+_04	NA	0	-1	1	10	8.474552	0.000136	9.136521	5.539709
J0_Z-P+_04	NA	0	-1	1	11	8.497330	0.000040	8.669100	5.325376
J0_Z-P+_04	NA	0	-1	1	12	8.515284	0.000016	8.278272	5.151076
J0_Z-P+_04	NA	0	-1	1	13	8.529788	0.000005	7.945990	5.006284
J0_Z-P+_04	NA	0	-1	1	14	8.541813	0.000005	7.659567	4.883879
J0_Z-P+_04	NA	0	-1	1	15	8.551967	0.000006	7.409640	4.778730
J0_Z-P+_04	NA	0	-1	1	16	8.560699	0.000008	7.189296	4.687209
J0_Z-P+_04	NA	0	-1	1	17	8.568312	0.000011	6.993217	4.606548
J0_Z-P+_04	NA	0	-1	1	18	8.575053	0.000012	6.817379	4.534768
J0_Z-P+_05	NA	0	-1	1	9	11.014135	0.170926	7.047650	1.965255
J0_Z-P+_05	NA	0	-1	1	10	10.906397	0.091335	6.660700	2.031752
J0_Z-P+_05	NA	0	-1	1	11	10.811145	0.014546	6.340282	2.086064
J0_Z-P+_05	NA	0	-1	1	12	10.737023	0.006016	6.057189	2.114071
J0_Z-P+_05	NA	0	-1	1	13	10.674047	0.002217	5.812181	2.133477
J0_Z-P+_05	NA	0	-1	1	14	10.620646	0.001241	5.597257	2.146047
J0_Z-P+_05	NA	0	-1	1	15	10.574982	0.000790	5.406802	2.153535
J0_Z-P+_05	NA	0	-1	1	16	10.535565	0.000398	5.236955	2.157662
J0_Z-P+_05	NA	0	-1	1	17	10.501424	0.000193	5.084402	2.159273
J0_Z-P+_05	NA	0	-1	1	18	10.471692	0.000082	4.946529	2.159048
J0_Z-P+_06	NA	0	-1	1	10	12.109684	0.108391	11.582835	6.443182
J0_Z-P+_06	NA	0	-1	1	11	12.117862	0.032529	10.801483	6.033068
J0_Z-P+_06	NA	0	-1	1	12	12.135193	0.010339	10.218801	5.762212
J0_Z-P+_06	NA	0	-1	1	13	12.148563	0.007549	9.720961	5.534080
J0_Z-P+_06	NA	0	-1	1	14	12.158871	0.005099	9.288950	5.337889
J0_Z-P+_06	NA	0	-1	1	15	12.166658	0.001787	8.911839	5.168913
J0_Z-P+_06	NA	0	-1	1	16	12.172564	0.002921	8.580366	5.022618
J0_Z-P+_06	NA	0	-1	1	17	12.176971	0.000663	8.287418	4.895571
J0_Z-P+_06	NA	0	-1	1	18	12.180369	0.000539	8.026501	4.784185
J0_Z-P+_07	NA	0	-1	1	10	13.055466	0.406957	9.793843	4.252777
J0_Z-P+_07	NA	0	-1	1	11	12.819635	0.102981	9.591851	4.547286
J0_Z-P+_07	NA	0	-1	1	12	12.787200	0.009936	9.261166	4.565131
J0_Z-P+_07	NA	0	-1	1	13	12.763195	0.002364	8.982309	4.583601
J0_Z-P+_07	NA	0	-1	1	14	12.744514	0.001459	8.739149	4.597780
J0_Z-P+_07	NA	0	-1	1	15	12.729965	0.001469	8.524166	4.607945
J0_Z-P+_07	NA	0	-1	1	16	12.718689	0.008625	8.331778	4.614410
J0_Z-P+_07	NA	0	-1	1	17	12.710038	0.000340	8.158637	4.618307
J0_Z-P+_07	NA	0	-1	1	18	12.703499	0.000259	8.000939	4.619369
J0_Z-P+_08	NA	0	-1	1	11	13.875521	0.332181	6.618967	1.158908
J0_Z-P+_08	NA	0	-1	1	12	13.789757	0.081751	6.397883	1.333664
J0_Z-P+_08	NA	0	-1	1	13	13.713449	0.057002	6.140858	1.414655
J0_Z-P+_08	NA	0	-1	1	14	13.654160	0.041788	5.919762	1.482801
J0_Z-P+_08	NA	0	-1	1	15	13.598794	0.016296	5.717641	1.534135
J0_Z-P+_08	NA	0	-1	1	16	13.547960	0.014430	5.536012	1.576268
J0_Z-P+_08	NA	0	-1	1	17	13.501263	0.017919	5.371653	1.610930
J0_Z-P+_08	NA	0	-1	1	18	13.458738	0.017686	5.221488	1.638880
J0_Z-P+_09	NA	0	-1	1	10	14.604995	0.412403	9.431447	3.232722
J0_Z-P+_09	NA	0	-1	1	11	14.522270	0.135582	8.909170	3.194613
J0_Z-P+_09	NA	0	-1	1	12	14.391535	0.047974	8.458333	3.173114
J0_Z-P+_09	NA	0	-1	1	13	14.302302	0.045008	8.100659	3.171513
J0_Z-P+_09	NA	0	-1	1	14	14.224855	0.022812	7.793820	3.171411
J0_Z-P+_09	NA	0	-1	1	15	14.159441	0.024361	7.517264	3.161282
J0_Z-P+_09	NA	0	-1	1	16	14.103787	0.007649	7.275491	3.153292
J0_Z-P+_09	NA	0	-1	1	17	14.056557	0.007903	7.058650	3.143252
J0_Z-P+_09	NA	0	-1	1	18	14.017179	0.009128	6.866430	3.135169
J0_Z-P+_10	NA	0	-1	1	11	14.104630	0.417022	8.875593	3.325378
J0_Z-P+_10	NA	0	-1	1	12	14.071472	0.149040	8.482320	3.314642
J0_Z-P+_10	NA	0	-1	1	13	14.043441	0.065801	8.153220	3.313289
J0_Z-P+_10	NA	0	-1	1	14	14.015238	0.064370	7.883504	3.329210
J0_Z-P+_10	NA	0	-1	1	15	13.990038	0.017292	7.646797	3.342929
J0_Z-P+_10	NA	0	-1	1	16	13.968144	0.013893	7.435346	3.352793
J0_Z-P+_10	NA	0	-1	1	17	13.948193	0.014051	7.242204	3.356990
J0_Z-P+_10	NA	0	-1	1	18	13.928571	0.011402	7.064185	3.356511
J0_Z-P+_11	NA	0	-1	1	12	15.434536	0.542185	6.331520	0.663264
J0_Z-P+_11	NA	0	-1	1	13	15.311709	0.230117	6.275679	0.998652
J0_Z-P+_11	NA	0	-1	1	14	15.215634	0.070311	5.923669	0.979303
J0_Z-P+_11	NA	0	-1	1	15	15.125618	0.052414	5.576632	0.923417
J0_Z-P+_11	NA	0	-1	1	16	15.036446	0.017864	5.367143	0.972351
J0_Z-P+_11	NA	0	-1	1	17	14.956013	0.027652	5.188252	1.022314
J0_Z-P+_11	NA	0	-1	1	18	14.884002	0.016390	5.034709	1.072707
J0_Z-P+_12	NA	0	-1	1	11	16.017678	0.563577	8.929721	2.626717
J0_Z-P+_12	NA	0	-1	1	12	15.838333	0.194263	8.595182	2.778634
J0_Z-P+_12	NA	0	-1	1	13	15.730672	0.179505	8.095126	2.673708
J0_Z-P+_12	NA	0	-1	1	14	15.631383	0.146718	7.679589	2.600124
J0_Z-P+_12	NA	0	-1	1	15	15.542392	0.098460	7.392821	2.611391
J0_Z-P+_12	NA	0	-1	1	16	15.457906	0.110819	7.134556	2.616581
J0_Z-P+_12	NA	0	-1	1	17	15.388176	0.039405	6.912805	2.626490
J0_Z-P+_12	NA	0	-1	1	18	15.325567	0.021650	6.716116	2.636573
J0_Z-P+_13	NA	0	-1	1	10	15.812369	0.683916	6.802752	0.091587
J0_Z-P+_13	NA	0	-1	1	11	15.699499	0.264941	6.427077	0.249277
J0_Z-P+_13	NA	0	-1	1	12	15.520441	0.128971	6.173248	0.473444
J0_Z-P+_13	NA	0	-1	1	13	15.351185	0.107030	5.897095	0.606463
J0_Z-P+_13	NA	0	-1	1	14	15.251632	0.087755	5.801354	0.845290
J0_Z-P+_13	NA	0	-1	1	15	15.187934	0.048542	5.789387	1.117001
J0_Z-P+_13	NA	0	-1	1	16	15.132373	0.034841	5.683447	1.260618
J0_Z-P+_13	NA	0	-1	1	17	15.081906	0.030980	5.561382	1.360377
J0_Z-P+_13	NA	0	-1	1	18	15.035107	0.022646	5.432392	1.430167
J0_Z-P+_14	NA	0	-1	1	10	16.356056	1.260633	9.425116	2.483197
J0_Z-P+_14	NA	0	-1	1	11	16.253924	0.350823	9.024025	2.628057
J0_Z-P+_14	NA	0	-1	1	12	16.245374	0.541275	6.528260	0.562228
J0_Z-P+_14	NA	0	-1	1	13	16.194275	0.285210	7.919754	2.338560
J0_Z-P+_14	NA	0	-1	1	14	16.083072	0.260950	6.062944	0.836701
J0_Z-P+_14	NA	0	-1	1	15	16.009875	0.156257	5.821475	0.896229
J0_Z-P+_14	NA	0	-1	1	16	15.945353	0.120020	5.722803	1.062359
J0_Z-P+_14	NA	0	-1	1	17	15.888441	0.064934	6.408124	1.982462
J0_Z-P+_14	NA	0	-1	1	18	15.806709	0.032371	5.772107	1.564488
J0_Z-P-_01	NA	0	-1	-1	10	13.526119	0.688702	6.672052	0.931229
J0_Z-P-_01	NA	0	-1	-1	11	13.499193	0.173851	6.345999	1.034026
J0_Z-P-_01	NA	0	-1	-1	12	13.471302	0.048706	6.070595	1.123327
J0_Z-P-_01	NA	0	-1	-1	13	13.439356	0.017974	5.830625	1.198886
J0_Z-P-_01	NA	0	-1	-1	14	13.404913	0.217771	5.617695	1.261729
J0_Z-P-_01	NA	0	-1	-1	15	13.372705	0.005559	5.428229	1.314277
J0_Z-P-_01	NA	0	-1	-1	16	13.340109	0.004499	5.257875	1.358881
J0_Z-P-_01	NA	0	-1	-1	17	13.308849	0.003748	5.103910	1.396783
J0_Z-P-_01	NA	0	-1	-1	18	13.279255	0.003711	4.963804	1.428973
J1_Z+P+_01	NA	1	1	1	10	11.857083	1.356421e-01	8.018711	2.986269
J1_Z+P+_01	NA	1	1	1	11	11.757416	3.870629e-02	7.621734	2.995155
J1_Z+P+_01	NA	1	1	1	12	11.675491	1.590466e-02	7.281719	2.993954
J1_Z+P+_01	NA	1	1	1	13	11.605767	1.086445e-02	6.989532	2.989721
J1_Z+P+_01	NA	1	1	1	14	11.546882	7.235835e-03	6.735185	2.982992
J1_Z+P+_01	NA	1	1	1	15	11.496983	4.831353e-03	6.511322	2.974413
J1_Z+P+_01	NA	1	1	1	16	11.454352	6.762705e-03	6.312250	2.964418
J1_Z+P+_01	NA	1	1	1	17	11.417875	3.881022e-03	6.133973	2.953570
J1_Z+P+_01	NA	1	1	1	18	11.386447	2.558354e-03	5.973239	2.942258
J1_Z+P+_02	NA	1	1	1	10	13.366275	3.100300e-01	8.057662	2.384680
J1_Z+P+_02	NA	1	1	1	11	13.152978	1.147328e-01	7.667816	2.492080
J1_Z+P+_02	NA	1	1	1	12	13.056134	4.777261e-02	7.330475	2.535675
J1_Z+P+_02	NA	1	1	1	13	12.975349	3.005171e-02	7.036454	2.564629
J1_Z+P+_02	NA	1	1	1	14	12.906317	2.380617e-02	6.778444	2.584497
J1_Z+P+_02	NA	1	1	1	15	12.845606	1.493805e-02	6.550169	2.598372
J1_Z+P+_02	NA	1	1	1	16	12.794208	7.847877e-03	6.346306	2.606866
J1_Z+P+_02	NA	1	1	1	17	12.749549	6.362249e-03	6.162975	2.611639
J1_Z+P+_02	NA	1	1	1	18	12.710832	5.042151e-03	5.997293	2.613771
J1_Z+P+_03	NA	1	1	1	10	14.037834	7.845126e-01	8.091374	2.133366
J1_Z+P+_03	NA	1	1	1	11	13.908110	2.775219e-01	7.693355	2.220472
J1_Z+P+_03	NA	1	1	1	12	13.821009	1.255718e-01	7.356529	2.280833
J1_Z+P+_03	NA	1	1	1	13	13.746964	6.994014e-02	7.067899	2.330145
J1_Z+P+_03	NA	1	1	1	14	13.680499	6.842843e-02	6.815294	2.369775
J1_Z+P+_03	NA	1	1	1	15	13.622986	4.009834e-02	6.591470	2.400522
J1_Z+P+_03	NA	1	1	1	16	13.573218	2.696586e-02	6.391229	2.424103
J1_Z+P+_03	NA	1	1	1	17	13.528044	1.234926e-02	6.211934	2.443752
J1_Z+P+_03	NA	1	1	1	18	13.487966	1.842886e-02	6.048799	2.458410
J1_Z+P+_04	NA	1	1	1	10	14.763655	6.832853e-01	8.100674	1.834610
J1_Z+P+_04	NA	1	1	1	11	14.597730	2.849894e-01	7.699870	1.955619
J1_Z+P+_04	NA	1	1	1	12	14.483750	2.026818e-01	7.359239	2.040154
J1_Z+P+_04	NA	1	1	1	13	14.387054	9.242572e-02	7.065846	2.107492
J1_Z+P+_04	NA	1	1	1	14	14.304537	5.998418e-02	6.805468	2.157166
J1_Z+P+_04	NA	1	1	1	15	14.231627	3.417532e-02	6.575153	2.196964
J1_Z+P+_04	NA	1	1	1	16	14.167028	2.869074e-02	6.369676	2.228994
J1_Z+P+_04	NA	1	1	1	17	14.110644	1.869346e-02	6.183983	2.253519
J1_Z+P+_04	NA	1	1	1	18	14.060610	1.292145e-02	6.015833	2.273011
J1_Z+P+_05	NA	1	1	1	12	14.981924	1.743986e-01	7.385715	1.883679
J1_Z+P+_05	NA	1	1	1	13	14.851582	1.263019e-01	7.095717	1.977268
J1_Z+P+_05	NA	1	1	1	14	14.765702	8.902916e-02	6.837533	2.039374
J1_Z+P+_05	NA	1	1	1	15	14.686502	4.891964e-02	6.607842	2.089716
J1_Z+P+_05	NA	1	1	1	16	14.619199	3.699688e-02	6.400652	2.127811
J1_Z+P+_05	NA	1	1	1	17	14.560340	2.860557e-02	6.213027	2.157302
J1_Z+P+_05	NA	1	1	1	18	14.508076	1.380617e-02	6.043780	2.181846
J1_Z+P+_06	NA	1	1	1	13	14.978950	1.817351e-01	7.066661	1.904316
J1_Z+P+_06	NA	1	1	1	14	14.909447	1.276788e-01	6.812571	1.967701
J1_Z+P+_06	NA	1	1	1	15	14.843709	6.101554e-02	6.588663	2.022174
J1_Z+P+_06	NA	1	1	1	16	14.788189	3.927910e-02	6.387268	2.065036
J1_Z+P+_06	NA	1	1	1	17	14.737782	2.727124e-02	6.203196	2.098046
J1_Z+P+_06	NA	1	1	1	18	14.693560	1.710053e-02	6.039920	2.128612
J1_Z+P+_07	NA	1	1	1	12	15.855127	5.875242e-01	7.444870	1.622153
J1_Z+P+_07	NA	1	1	1	13	15.789003	4.301403e-01	7.143791	1.702269
J1_Z+P+_07	NA	1	1	1	14	15.711637	2.452691e-01	6.881747	1.776204
J1_Z+P+_07	NA	1	1	1	15	15.634837	1.433297e-01	6.653037	1.843168
J1_Z+P+_07	NA	1	1	1	16	15.568014	1.267189e-01	6.453386	1.903229
J1_Z+P+_07	NA	1	1	1	17	15.506520	6.757362e-02	6.276124	1.956845
J1_Z+P+_07	NA	1	1	1	18	15.452183	3.813053e-02	6.114239	2.000992
J1_Z+P+_08	NA	1	1	1	10	15.661286	1.213349e+00	10.836301	4.189259
J1_Z+P+_08	NA	1	1	1	11	15.557154	4.968642e-01	10.260049	4.138262
J1_Z+P+_08	NA	1	1	1	12	15.428362	2.179235e-01	9.815392	4.149403
J1_Z+P+_08	NA	1	1	1	13	15.364282	1.163279e-01	9.392987	4.097841
J1_Z+P+_08	NA	1	1	1	14	15.310787	4.099719e-02	9.057667	4.082381
J1_Z+P+_08	NA	1	1	1	15	15.263353	2.640464e-02	8.758339	4.062751
J1_Z+P+_08	NA	1	1	1	16	15.222915	1.723437e-02	8.489743	4.040450
J1_Z+P+_08	NA	1	1	1	17	15.187901	1.790514e-02	8.247562	4.017033
J1_Z+P+_08	NA	1	1	1	18	15.157355	1.356780e-02	8.027325	3.992559
J1_Z+P+_09	NA	1	1	1	13	16.225811	7.820193e-01	7.135121	1.543058
J1_Z+P+_09	NA	1	1	1	14	16.168149	5.612875e-01	6.852932	1.599043
J1_Z+P+_09	NA	1	1	1	15	16.146002	3.344133e-01	6.625548	1.658424
J1_Z+P+_09	NA	1	1	1	16	16.055023	2.093350e-01	6.412413	1.719915
J1_Z+P+_09	NA	1	1	1	17	15.996429	1.421652e-01	6.230799	1.775058
J1_Z+P+_09	NA	1	1	1	18	15.941286	8.702898e-02	6.064842	1.821399
J1_Z+P-_01	NA	1	1	-1	10	14.090257	6.911917e-01	8.076147	2.095890
J1_Z+P-_01	NA	1	1	-1	11	14.021797	2.328370e-01	7.673797	2.156178
J1_Z+P-_01	NA	1	1	-1	12	13.946488	1.031971e-01	7.336854	2.215076
J1_Z+P-_01	NA	1	1	-1	13	13.880544	6.800153e-02	7.043662	2.259871
J1_Z+P-_01	NA	1	1	-1	14	13.822175	3.747359e-02	6.787552	2.295995
J1_Z+P-_01	NA	1	1	-1	15	13.770015	2.943477e-02	6.560060	2.323880
J1_Z+P-_01	NA	1	1	-1	16	13.723369	2.091570e-02	6.356985	2.345973
J1_Z+P-_01	NA	1	1	-1	17	13.681607	1.323283e-02	6.174304	2.363347
J1_Z+P-_01	NA	1	1	-1	18	13.644179	7.905096e-03	6.008974	2.377003
J1_Z+P-_02	NA	1	1	-1	10	14.769105	6.421428e-01	8.092038	1.823661
J1_Z+P-_02	NA	1	1	-1	11	14.648921	2.589869e-01	7.694096	1.929702
J1_Z+P-_02	NA	1	1	-1	12	14.545652	1.739439e-01	7.356396	2.014578
J1_Z+P-_02	NA	1	1	-1	13	14.454870	1.159763e-01	7.062653	2.080927
J1_Z+P-_02	NA	1	1	-1	14	14.372789	6.861800e-02	6.804114	2.133633
J1_Z+P-_02	NA	1	1	-1	15	14.298327	6.248758e-02	6.575360	2.176652
J1_Z+P-_02	NA	1	1	-1	16	14.236039	4.269505e-02	6.369587	2.208734
J1_Z+P-_02	NA	1	1	-1	17	14.181412	4.147993e-02	6.184403	2.234228
J1_Z+P-_02	NA	1	1	-1	18	14.133371	2.836447e-02	6.016613	2.254422
J1_Z+P-_03	NA	1	1	-1	12	15.498557	5.036285e-01	7.378456	1.686688
J1_Z+P-_03	NA	1	1	-1	13	15.420516	2.554587e-01	7.089182	1.774656
J1_Z+P-_03	NA	1	1	-1	14	15.337924	1.880995e-01	6.831416	1.847312
J1_Z+P-_03	NA	1	1	-1	15	15.258725	1.569262e-01	6.602286	1.908122
J1_Z+P-_03	NA	1	1	-1	16	15.186825	1.086145e-01	6.395910	1.957166
J1_Z+P-_03	NA	1	1	-1	17	15.124667	7.780557e-02	6.210151	1.997235
J1_Z+P-_03	NA	1	1	-1	18	15.069241	5.931072e-02	6.040854	2.029543
J1_Z+P-_04	NA	1	1	-1	11	15.669583	1.376950e+00	7.698133	1.532106
J1_Z+P-_04	NA	1	1	-1	12	15.672607	5.284405e-01	7.366092	1.610405
J1_Z+P-_04	NA	1	1	-1	13	15.614801	2.669049e-01	7.069424	1.687940
J1_Z+P-_04	NA	1	1	-1	14	15.574902	1.712544e-01	6.822173	1.761061
J1_Z+P-_04	NA	1	1	-1	15	15.538893	8.411699e-02	6.599930	1.819576
J1_Z+P-_04	NA	1	1	-1	16	15.504436	8.246863e-02	6.399490	1.867915
J1_Z+P-_04	NA	1	1	-1	17	15.471897	5.291105e-02	6.218147	1.908512
J1_Z+P-_04	NA	1	1	-1	18	15.440821	4.333810e-02	6.052340	1.942117
J1_Z-P+_01	NA	1	-1	1	10	10.070178	2.077173e-02	6.635826	2.361791
J1_Z-P+_01	NA	1	-1	1	11	9.971402	1.353967e-02	6.300416	2.376640
J1_Z-P+_01	NA	1	-1	1	12	9.890401	5.517100e-03	6.016423	2.384223
J1_Z-P+_01	NA	1	-1	1	13	9.823760	2.909924e-03	5.771577	2.385916
J1_Z-P+_01	NA	1	-1	1	14	9.768351	1.617559e-03	5.557986	2.383731
J1_Z-P+_01	NA	1	-1	1	15	9.722103	1.171448e-03	5.369775	2.378886
J1_Z-P+_01	NA	1	-1	1	16	9.683190	6.761704e-04	5.202414	2.372250
J1_Z-P+_01	NA	1	-1	1	17	9.650291	4.329230e-04	5.052517	2.364467
J1_Z-P+_01	NA	1	-1	1	18	9.622225	4.361196e-04	4.917299	2.355940
J1_Z-P+_02	NA	1	-1	1	10	11.498028	8.498984e-02	6.659420	1.779370
J1_Z-P+_02	NA	1	-1	1	11	11.367839	2.556132e-02	6.327408	1.854130
J1_Z-P+_02	NA	1	-1	1	12	11.257629	1.596234e-02	6.042035	1.907727
J1_Z-P+_02	NA	1	-1	1	13	11.166986	1.038158e-02	5.795064	1.946474
J1_Z-P+_02	NA	1	-1	1	14	11.090828	6.462033e-03	5.578065	1.974067
J1_Z-P+_02	NA	1	-1	1	15	11.026308	3.932702e-03	5.386126	1.994015
J1_Z-P+_02	NA	1	-1	1	16	10.970598	6.026212e-03	5.214900	2.008458
J1_Z-P+_02	NA	1	-1	1	17	10.923561	3.664023e-03	5.060947	2.018233
J1_Z-P+_02	NA	1	-1	1	18	10.882689	2.230312e-03	4.921562	2.024678
J1_Z-P+_03	NA	1	-1	1	10	12.441689	1.786555e-01	6.696063	1.415499
J1_Z-P+_03	NA	1	-1	1	11	12.326345	6.546270e-02	6.360436	1.509982
J1_Z-P+_03	NA	1	-1	1	12	12.230784	3.776525e-02	6.078704	1.587010
J1_Z-P+_03	NA	1	-1	1	13	12.148926	3.338787e-02	5.833337	1.646331
J1_Z-P+_03	NA	1	-1	1	14	12.079324	3.187840e-02	5.618026	1.692814
J1_Z-P+_03	NA	1	-1	1	15	12.018914	2.018215e-02	5.426476	1.729001
J1_Z-P+_03	NA	1	-1	1	16	11.966341	1.232254e-02	5.255558	1.758084
J1_Z-P+_03	NA	1	-1	1	17	11.920655	1.283357e-02	5.100973	1.780523
J1_Z-P+_03	NA	1	-1	1	18	11.880854	8.541177e-03	4.961170	1.798582
J1_Z-P+_04	NA	1	-1	1	10	13.762471	9.830855e-01	6.714978	0.873842
J1_Z-P+_04	NA	1	-1	1	11	13.549000	3.792967e-01	6.419473	1.087901
J1_Z-P+_04	NA	1	-1	1	12	13.343424	1.796141e-01	6.105600	1.205294
J1_Z-P+_04	NA	1	-1	1	13	13.246506	1.219449e-01	5.858678	1.293402
J1_Z-P+_04	NA	1	-1	1	14	13.158225	7.431296e-02	5.640266	1.364461
J1_Z-P+_04	NA	1	-1	1	15	13.081881	4.987960e-02	5.447060	1.422577
J1_Z-P+_04	NA	1	-1	1	16	13.016327	3.950051e-02	5.273869	1.469509
J1_Z-P+_04	NA	1	-1	1	17	12.957627	2.780903e-02	5.117468	1.508173
J1_Z-P+_04	NA	1	-1	1	18	12.907933	2.327425e-02	4.975904	1.539915
J1_Z-P+_05	NA	1	-1	1	11	13.607677	1.386848e-01	8.910732	3.556070
J1_Z-P+_05	NA	1	-1	1	12	13.523247	5.532322e-02	8.544470	3.578125
J1_Z-P+_05	NA	1	-1	1	13	13.454178	2.723571e-02	8.206558	3.569711
J1_Z-P+_05	NA	1	-1	1	14	13.396014	1.431749e-02	7.911253	3.558178
J1_Z-P+_05	NA	1	-1	1	15	13.346651	1.385051e-02	7.649837	3.543900
J1_Z-P+_05	NA	1	-1	1	16	13.304096	9.359811e-03	7.417066	3.528598
J1_Z-P+_05	NA	1	-1	1	17	13.267117	6.317950e-03	7.209342	3.513839
J1_Z-P+_05	NA	1	-1	1	18	13.235320	5.138664e-03	7.021271	3.498135
J1_Z-P+_06	NA	1	-1	1	10	14.534620	1.102882e+00	6.759475	0.590619
J1_Z-P+_06	NA	1	-1	1	11	14.449436	3.181653e-01	6.473027	0.787131
J1_Z-P+_06	NA	1	-1	1	12	14.331796	2.319697e-01	6.112350	0.849070
J1_Z-P+_06	NA	1	-1	1	13	14.237640	1.439872e-01	5.861830	0.954970
J1_Z-P+_06	NA	1	-1	1	14	14.145394	8.701952e-02	5.644667	1.048079
J1_Z-P+_06	NA	1	-1	1	15	14.062429	5.786294e-02	5.452215	1.126078
J1_Z-P+_06	NA	1	-1	1	16	13.987899	5.154830e-02	5.280403	1.192076
J1_Z-P+_06	NA	1	-1	1	17	13.918994	3.875233e-02	5.122911	1.245831
J1_Z-P+_06	NA	1	-1	1	18	13.858553	2.179903e-02	4.979583	1.290547
J1_Z-P+_07	NA	1	-1	1	12	14.423542	1.765334e-01	6.377809	1.080835
J1_Z-P+_07	NA	1	-1	1	13	14.359726	9.714958e-02	6.147563	1.198627
J1_Z-P+_07	NA	1	-1	1	14	14.302617	7.001151e-02	5.964296	1.316618
J1_Z-P+_07	NA	1	-1	1	15	14.250329	5.829927e-02	5.786305	1.402362
J1_Z-P+_07	NA	1	-1	1	16	14.201756	4.517785e-02	5.625767	1.474934
J1_Z-P+_07	NA	1	-1	1	17	14.157656	4.777369e-02	5.470077	1.526518
J1_Z-P+_07	NA	1	-1	1	18	14.117166	5.357894e-02	5.320532	1.562655
J1_Z-P+_08	NA	1	-1	1	10	15.057818	2.123101e-01	9.462915	3.072000
J1_Z-P+_08	NA	1	-1	1	11	14.916381	2.028703e-01	8.955391	3.085751
J1_Z-P+_08	NA	1	-1	1	12	14.805816	7.067949e-02	8.401052	2.963690
J1_Z-P+_08	NA	1	-1	1	13	14.704672	4.490305e-02	8.028248	2.960430
J1_Z-P+_08	NA	1	-1	1	14	14.622710	3.807617e-02	7.703805	2.952112
J1_Z-P+_08	NA	1	-1	1	15	14.553427	2.307019e-02	7.424042	2.946855
J1_Z-P+_08	NA	1	-1	1	16	14.495237	1.543017e-02	7.175261	2.938651
J1_Z-P+_08	NA	1	-1	1	17	14.445144	1.465735e-02	6.961353	2.937716
J1_Z-P+_08	NA	1	-1	1	18	14.402555	1.126270e-02	6.770240	2.936395
J1_Z-P+_09	NA	1	-1	1	12	14.884698	3.849055e-01	8.562235	3.095904
J1_Z-P+_09	NA	1	-1	1	13	14.821603	1.726192e-01	8.244567	3.136450
J1_Z-P+_09	NA	1	-1	1	14	14.760639	7.512913e-02	7.939601	3.143088
J1_Z-P+_09	NA	1	-1	1	15	14.711434	4.428091e-02	7.674411	3.148615
J1_Z-P+_09	NA	1	-1	1	16	14.666884	4.149290e-02	7.437343	3.150565
J1_Z-P+_09	NA	1	-1	1	17	14.627404	3.579042e-02	7.225890	3.151485
J1_Z-P+_09	NA	1	-1	1	18	14.593365	2.571102e-02	7.033953	3.149317
J1_Z-P+_10	NA	1	-1	1	12	15.220508	7.717179e-01	6.134840	0.545185
J1_Z-P+_10	NA	1	-1	1	13	15.131753	3.435204e-01	5.893782	0.678774
J1_Z-P+_10	NA	1	-1	1	14	15.072618	3.084083e-01	5.686174	0.788282
J1_Z-P+_10	NA	1	-1	1	15	15.018662	1.427883e-01	5.497557	0.877246
J1_Z-P+_10	NA	1	-1	1	16	14.964935	9.367989e-02	5.322001	0.948109
J1_Z-P+_10	NA	1	-1	1	17	14.918102	6.923630e-02	5.168572	1.013194
J1_Z-P+_10	NA	1	-1	1	18	14.874211	4.142290e-02	5.026962	1.067567
J1_Z-P+_11	NA	1	-1	1	12	15.937111	9.465642e-01	6.483037	0.630213
J1_Z-P+_11	NA	1	-1	1	13	15.808281	4.994210e-01	6.266511	0.818345
J1_Z-P+_11	NA	1	-1	1	14	15.727636	2.464063e-01	6.090278	0.979535
J1_Z-P+_11	NA	1	-1	1	15	15.646971	1.289565e-01	5.908204	1.094602
J1_Z-P+_11	NA	1	-1	1	16	15.573054	7.561579e-02	5.758151	1.206521
J1_Z-P+_11	NA	1	-1	1	17	15.505125	4.880570e-02	5.596885	1.277994
J1_Z-P+_11	NA	1	-1	1	18	15.443100	3.132227e-02	5.435078	1.324248
J1_Z-P+_12	NA	1	-1	1	13	16.079090	3.238974e-01	8.132185	2.590688
J1_Z-P+_12	NA	1	-1	1	14	16.048727	2.638073e-01	7.357052	2.141970
J1_Z-P+_12	NA	1	-1	1	15	15.955222	1.564435e-01	7.278060	2.369627
J1_Z-P+_12	NA	1	-1	1	16	15.859907	1.366794e-01	6.992147	2.356677
J1_Z-P+_12	NA	1	-1	1	17	15.780808	9.064438e-02	6.785038	2.389357
J1_Z-P+_12	NA	1	-1	1	18	15.710796	5.386065e-02	6.596077	2.413988
J1_Z-P+_13	NA	1	-1	1	11	15.664200	1.050798e+00	9.018205	2.854296
J1_Z-P+_13	NA	1	-1	1	12	15.558784	3.722586e-01	8.615725	2.901840
J1_Z-P+_13	NA	1	-1	1	13	15.489954	1.703290e-01	8.272918	2.934460
J1_Z-P+_13	NA	1	-1	1	14	15.436455	1.436447e-01	7.980220	2.964097
J1_Z-P+_13	NA	1	-1	1	15	15.386091	7.006987e-02	7.722189	2.988843
J1_Z-P+_13	NA	1	-1	1	16	15.340706	3.793538e-02	7.490448	3.006727
J1_Z-P+_13	NA	1	-1	1	17	15.301150	2.455275e-02	7.281195	3.019120
J1_Z-P+_13	NA	1	-1	1	18	15.265754	1.758975e-02	7.091242	3.027620
J1_Z-P+_14	NA	1	-1	1	12	16.201882	1.253904e+00	6.307567	0.357507
J1_Z-P+_14	NA	1	-1	1	13	16.146069	5.777515e-01	6.697515	1.132934
J1_Z-P+_14	NA	1	-1	1	14	16.137732	3.612308e-01	6.092702	0.848697
J1_Z-P+_14	NA	1	-1	1	15	16.083212	2.617664e-01	5.797443	0.849636
J1_Z-P+_14	NA	1	-1	1	16	16.012231	2.287072e-01	5.572818	0.892827
J1_Z-P+_14	NA	1	-1	1	17	15.954272	1.604393e-01	5.352189	0.908191
J1_Z-P+_14	NA	1	-1	1	18	15.899464	1.071186e-01	5.201829	0.969519
J1_Z-P-_01	NA	1	-1	-1	10	12.413298	8.764085e-02	6.681147	1.412633
J1_Z-P-_01	NA	1	-1	-1	11	12.305316	5.527090e-02	6.345786	1.503607
J1_Z-P-_01	NA	1	-1	-1	12	12.221044	4.166897e-02	6.060657	1.572539
J1_Z-P-_01	NA	1	-1	-1	13	12.142309	2.929318e-02	5.814172	1.629447
J1_Z-P-_01	NA	1	-1	-1	14	12.073491	1.787585e-02	5.598121	1.674804
J1_Z-P-_01	NA	1	-1	-1	15	12.012716	1.175909e-02	5.407204	1.711636
J1_Z-P-_01	NA	1	-1	-1	16	11.958901	8.428596e-03	5.236491	1.741191
J1_Z-P-_01	NA	1	-1	-1	17	11.911694	5.467515e-03	5.082726	1.764771
J1_Z-P-_01	NA	1	-1	-1	18	11.869773	4.218166e-03	4.943721	1.784083
J1_Z-P-_02	NA	1	-1	-1	10	14.057563	1.133977e+00	6.701046	0.734665
J1_Z-P-_02	NA	1	-1	-1	11	13.976660	4.059426e-01	6.401458	0.901601
J1_Z-P-_02	NA	1	-1	-1	12	13.921853	1.457996e-01	6.114495	1.001764
J1_Z-P-_02	NA	1	-1	-1	13	13.868492	6.991698e-02	5.869506	1.089869
J1_Z-P-_02	NA	1	-1	-1	14	13.816959	4.345364e-02	5.656747	1.166885
J1_Z-P-_02	NA	1	-1	-1	15	13.767838	3.681206e-02	5.466304	1.230794
J1_Z-P-_02	NA	1	-1	-1	16	13.721769	1.935124e-02	5.294228	1.283684
J1_Z-P-_02	NA	1	-1	-1	17	13.679038	1.734594e-02	5.139860	1.329619
J1_Z-P-_02	NA	1	-1	-1	18	13.639228	1.532229e-02	4.998130	1.367477
J1_Z-P-_03	NA	1	-1	-1	10	14.874112	1.279768e+00	6.721435	0.408490
J1_Z-P-_03	NA	1	-1	-1	11	14.763796	4.623042e-01	6.411774	0.602176
J1_Z-P-_03	NA	1	-1	-1	12	14.681339	1.810465e-01	6.111335	0.719687
J1_Z-P-_03	NA	1	-1	-1	13	14.611647	1.659030e-01	5.866881	0.831123
J1_Z-P-_03	NA	1	-1	-1	14	14.543389	7.972282e-02	5.654979	0.929061
J1_Z-P-_03	NA	1	-1	-1	15	14.478552	5.692458e-02	5.465844	1.011692
J1_Z-P-_03	NA	1	-1	-1	16	14.420272	4.323804e-02	5.294813	1.080114
J1_Z-P-_03	NA	1	-1	-1	17	14.367411	2.725332e-02	5.138437	1.136452
J1_Z-P-_03	NA	1	-1	-1	18	14.319226	1.538917e-02	4.995036	1.183373
J1_Z-P-_04	NA	1	-1	-1	12	15.723905	4.450007e-01	8.577559	2.803034
J1_Z-P-_04	NA	1	-1	-1	13	15.677870	2.592805e-01	8.264303	2.861082
J1_Z-P-_04	NA	1	-1	-1	14	15.634857	1.197094e-01	7.960735	2.880141
J1_Z-P-_04	NA	1	-1	-1	15	15.593867	9.602010e-02	7.695245	2.897979
J1_Z-P-_04	NA	1	-1	-1	16	15.557007	4.264953e-02	7.460629	2.913690
J1_Z-P-_04	NA	1	-1	-1	17	15.523013	3.456296e-02	7.251294	2.927420
J1_Z-P-_04	NA	1	-1	-1	18	15.492406	2.465873e-02	7.059857	2.935903
J2_Z+P+_01	T	2	1	1	10	3.011801	5.958961e-11	2.531302	1.253018
J2_Z+P+_01	T	2	1	1	11	3.008771	2.702040e-11	2.405905	1.221944
J2_Z+P+_01	T	2	1	1	12	3.006381	1.167939e-11	2.300491	1.196413
J2_Z+P+_01	T	2	1	1	13	3.004511	4.767450e-12	2.210425	1.174951
J2_Z+P+_01	T	2	1	1	14	3.003065	1.793994e-12	2.132433	1.156578
J2_Z+P+_01	T	2	1	1	15	3.001967	6.057249e-13	2.064131	1.140612
J2_Z+P+_01	T	2	1	1	16	3.001157	1.748111e-13	2.003737	1.126571
J2_Z+P+_01	T	2	1	1	17	3.000588	5.908239e-14	1.949891	1.114089
J2_Z+P+_01	T	2	1	1	18	3.000222	4.950662e-14	1.901533	1.102898
J2_Z+P+_02	T'	2	1	1	10	5.539508	6.093595e-04	5.174174	2.823069
J2_Z+P+_02	T'	2	1	1	11	5.540681	3.444192e-04	4.925940	2.745665
J2_Z+P+_02	T'	2	1	1	12	5.541352	1.869347e-04	4.718191	2.683157
J2_Z+P+_02	T'	2	1	1	13	5.541776	9.586243e-05	4.541362	2.631445
J2_Z+P+_02	T'	2	1	1	14	5.542092	4.511633e-05	4.388741	2.587822
J2_Z+P+_02	T'	2	1	1	15	5.542383	1.848108e-05	4.255467	2.550419
J2_Z+P+_02	T'	2	1	1	16	5.542695	5.994205e-06	4.137922	2.517925
J2_Z+P+_02	T'	2	1	1	17	5.543056	1.586281e-06	4.033358	2.489362
J2_Z+P+_02	T'	2	1	1	18	5.543480	1.592781e-06	3.939643	2.464013
J2_Z+P+_03	T''	2	1	1	10	7.453840	6.392526e-03	5.208147	2.044551
J2_Z+P+_03	T''	2	1	1	11	7.411005	2.981041e-03	4.941814	2.025561
J2_Z+P+_03	T''	2	1	1	12	7.375708	1.412756e-03	4.716632	2.007940
J2_Z+P+_03	T''	2	1	1	13	7.346418	7.533859e-04	4.523304	1.991434
J2_Z+P+_03	T''	2	1	1	14	7.321939	5.457095e-04	4.355187	1.975901
J2_Z+P+_03	T''	2	1	1	15	7.301346	5.642046e-04	4.207509	1.961337
J2_Z+P+_03	T''	2	1	1	16	7.283921	6.566642e-04	4.076378	1.947463
J2_Z+P+_03	T''	2	1	1	17	7.269105	7.812712e-04	3.959130	1.934350
J2_Z+P+_03	T''	2	1	1	18	7.256457	9.033149e-04	3.853564	1.921953
J2_Z+P+_04	NA	2	1	1	10	8.536795	3.267097e-03	7.916667	4.293437
J2_Z+P+_04	NA	2	1	1	11	8.556443	2.832891e-03	7.528117	4.161130
J2_Z+P+_04	NA	2	1	1	12	8.571560	2.015914e-03	7.203037	4.055175
J2_Z+P+_04	NA	2	1	1	13	8.583616	1.544302e-03	6.925605	3.967348
J2_Z+P+_04	NA	2	1	1	14	8.593666	1.432478e-03	6.686244	3.893706
J2_Z+P+_04	NA	2	1	1	15	8.602136	1.141585e-03	6.477162	3.830819
J2_Z+P+_04	NA	2	1	1	16	8.609524	9.946332e-04	6.292564	3.776207
J2_Z+P+_04	NA	2	1	1	17	8.615976	1.008468e-03	6.128396	3.728451
J2_Z+P+_04	NA	2	1	1	18	8.621779	8.482627e-04	5.981307	3.686258
J2_Z+P+_05	NA	2	1	1	10	10.060696	6.005579e-02	5.306129	1.036118
J2_Z+P+_05	NA	2	1	1	11	9.977650	3.396443e-02	5.037499	1.111264
J2_Z+P+_05	NA	2	1	1	12	9.907361	1.544365e-02	4.806648	1.168219
J2_Z+P+_05	NA	2	1	1	13	9.846739	1.083693e-02	4.606839	1.213258
J2_Z+P+_05	NA	2	1	1	14	9.795156	6.747161e-03	4.431726	1.248761
J2_Z+P+_05	NA	2	1	1	15	9.750708	6.041654e-03	4.276493	1.276805
J2_Z+P+_05	NA	2	1	1	16	9.711914	5.948940e-03	4.138417	1.299858
J2_Z+P+_05	NA	2	1	1	17	9.678034	5.368229e-03	4.013531	1.317753
J2_Z+P+_05	NA	2	1	1	18	9.648369	2.846718e-03	3.900205	1.331886
J2_Z+P+_06	NA	2	1	1	10	11.327334	2.056293e-01	5.338370	0.530766
J2_Z+P+_06	NA	2	1	1	11	11.256360	1.066409e-01	5.058896	0.629485
J2_Z+P+_06	NA	2	1	1	12	11.180482	6.199554e-02	4.829435	0.723459
J2_Z+P+_06	NA	2	1	1	13	11.113364	3.462791e-02	4.632534	0.802425
J2_Z+P+_06	NA	2	1	1	14	11.053678	3.334778e-02	4.457927	0.866001
J2_Z+P+_06	NA	2	1	1	15	11.001221	3.121180e-02	4.302287	0.917894
J2_Z+P+_06	NA	2	1	1	16	10.953478	1.577324e-02	4.161624	0.960186
J2_Z+P+_06	NA	2	1	1	17	10.911200	1.220060e-02	4.034763	0.995491
J2_Z+P+_06	NA	2	1	1	18	10.873113	1.230572e-02	3.918687	1.024351
J2_Z+P+_07	NA	2	1	1	10	10.510764	9.028063e-02	7.986909	3.525878
J2_Z+P+_07	NA	2	1	1	11	10.495416	3.696299e-02	7.600961	3.470983
J2_Z+P+_07	NA	2	1	1	12	10.480586	2.090460e-02	7.268066	3.419123
J2_Z+P+_07	NA	2	1	1	13	10.467548	1.463899e-02	6.983212	3.375677
J2_Z+P+_07	NA	2	1	1	14	10.456625	9.723296e-03	6.734726	3.336814
J2_Z+P+_07	NA	2	1	1	15	10.447068	8.772065e-03	6.515842	3.301927
J2_Z+P+_07	NA	2	1	1	16	10.438977	7.212683e-03	6.321859	3.270797
J2_Z+P+_07	NA	2	1	1	17	10.432195	6.922563e-03	6.148059	3.242213
J2_Z+P+_07	NA	2	1	1	18	10.426402	4.852495e-03	5.991814	3.216389
J2_Z+P+_08	NA	2	1	1	10	12.289381	1.521584e-01	6.987208	1.771288
J2_Z+P+_08	NA	2	1	1	11	12.184522	1.031092e-01	6.736484	1.941838
J2_Z+P+_08	NA	2	1	1	12	12.092807	3.817959e-02	6.497796	2.056773
J2_Z+P+_08	NA	2	1	1	13	12.015547	2.365989e-02	6.255093	2.114055
J2_Z+P+_08	NA	2	1	1	14	11.950887	2.196419e-02	6.006517	2.123040
J2_Z+P+_08	NA	2	1	1	15	11.895062	1.564715e-02	5.778809	2.119436
J2_Z+P+_08	NA	2	1	1	16	11.846555	1.006678e-02	5.551359	2.088896
J2_Z+P+_08	NA	2	1	1	17	11.804759	1.493214e-02	5.344994	2.056826
J2_Z+P+_08	NA	2	1	1	18	11.768304	8.056118e-03	5.157725	2.025096
J2_Z+P+_09	NA	2	1	1	10	11.982759	1.835743e-01	10.178293	5.092511
J2_Z+P+_09	NA	2	1	1	11	11.944008	6.542456e-02	8.822630	4.122627
J2_Z+P+_09	NA	2	1	1	12	11.891060	2.454964e-02	7.543612	3.176680
J2_Z+P+_09	NA	2	1	1	13	11.840423	1.606671e-02	7.020603	2.939920
J2_Z+P+_09	NA	2	1	1	14	11.793481	1.441760e-02	6.693038	2.860711
J2_Z+P+_09	NA	2	1	1	15	11.752363	1.265985e-02	6.430043	2.814569
J2_Z+P+_09	NA	2	1	1	16	11.716388	5.589631e-03	6.200042	2.775623
J2_Z+P+_09	NA	2	1	1	17	11.684754	4.491417e-03	5.989763	2.735022
J2_Z+P+_09	NA	2	1	1	18	11.656834	3.440881e-03	5.792691	2.689735
J2_Z+P+_10	NA	2	1	1	10	12.488872	2.072387e-01	6.449036	1.148446
J2_Z+P+_10	NA	2	1	1	11	12.368796	1.043132e-01	6.047374	1.180216
J2_Z+P+_10	NA	2	1	1	12	12.283593	8.968383e-02	5.736904	1.225816
J2_Z+P+_10	NA	2	1	1	13	12.202504	4.798409e-02	5.493253	1.287782
J2_Z+P+_10	NA	2	1	1	14	12.130995	2.385555e-02	5.309604	1.367601
J2_Z+P+_10	NA	2	1	1	15	12.070401	2.077658e-02	5.256117	1.542803
J2_Z+P+_10	NA	2	1	1	16	12.015823	1.569294e-02	5.060690	1.548753
J2_Z+P+_10	NA	2	1	1	17	11.968287	1.550042e-02	4.976572	1.642854
J2_Z+P+_10	NA	2	1	1	18	11.927685	1.215597e-02	4.912345	1.737290
J2_Z+P+_11	NA	2	1	1	11	13.590480	1.863041e-01	7.617753	2.269858
J2_Z+P+_11	NA	2	1	1	12	13.456940	8.670830e-02	7.276492	2.334499
J2_Z+P+_11	NA	2	1	1	13	13.357269	5.034770e-02	6.963135	2.359686
J2_Z+P+_11	NA	2	1	1	14	13.271287	5.060667e-02	6.681581	2.369036
J2_Z+P+_11	NA	2	1	1	15	13.200028	4.642132e-02	6.429929	2.369099
J2_Z+P+_11	NA	2	1	1	16	13.139515	3.688518e-02	6.213132	2.372767
J2_Z+P+_11	NA	2	1	1	17	13.088085	2.954217e-02	6.012357	2.366723
J2_Z+P+_11	NA	2	1	1	18	13.043616	3.916657e-02	5.831410	2.359304
J2_Z+P+_12	NA	2	1	1	10	13.350289	1.261231e+00	5.397197	-0.268999
J2_Z+P+_12	NA	2	1	1	11	13.264206	4.216241e-01	5.387143	0.167638
J2_Z+P+_12	NA	2	1	1	12	13.186049	2.338196e-01	4.964625	0.122114
J2_Z+P+_12	NA	2	1	1	13	13.127357	1.536273e-01	4.760951	0.236739
J2_Z+P+_12	NA	2	1	1	14	13.073899	9.383164e-02	4.609339	0.360937
J2_Z+P+_12	NA	2	1	1	15	13.025130	8.166794e-02	4.473074	0.466049
J2_Z+P+_12	NA	2	1	1	16	12.981209	6.449389e-02	4.342407	0.548312
J2_Z+P+_12	NA	2	1	1	17	12.939984	4.544867e-02	4.228388	0.624007
J2_Z+P+_12	NA	2	1	1	18	12.901827	3.571452e-02	4.122567	0.688204
J2_Z+P+_13	NA	2	1	1	10	12.078510	9.915731e-02	8.456314	3.329892
J2_Z+P+_13	NA	2	1	1	11	12.020255	7.541349e-02	8.816543	4.086537
J2_Z+P+_13	NA	2	1	1	12	12.022204	3.289046e-02	9.265568	4.850474
J2_Z+P+_13	NA	2	1	1	13	12.045294	1.466341e-02	9.094112	4.942822
J2_Z+P+_13	NA	2	1	1	14	12.067160	9.201430e-03	8.818456	4.897196
J2_Z+P+_13	NA	2	1	1	15	12.087005	1.049350e-02	8.451135	4.732713
J2_Z+P+_13	NA	2	1	1	16	12.103134	3.762223e-03	8.289413	4.751957
J2_Z+P+_13	NA	2	1	1	17	12.117545	3.797640e-03	8.059363	4.684069
J2_Z+P+_13	NA	2	1	1	18	12.130161	2.115897e-03	7.847886	4.618934
J2_Z+P+_14	NA	2	1	1	10	13.076570	7.927162e-01	8.216047	2.666024
J2_Z+P+_14	NA	2	1	1	11	12.993738	1.840820e-01	7.746379	2.633304
J2_Z+P+_14	NA	2	1	1	12	12.904038	9.639399e-02	7.472364	2.733420
J2_Z+P+_14	NA	2	1	1	13	12.865285	6.721769e-02	7.191161	2.757269
J2_Z+P+_14	NA	2	1	1	14	12.831646	3.194621e-02	6.960221	2.790539
J2_Z+P+_14	NA	2	1	1	15	12.802411	2.514185e-02	6.751069	2.812560
J2_Z+P+_14	NA	2	1	1	16	12.776725	1.191171e-02	6.563898	2.829568
J2_Z+P+_14	NA	2	1	1	17	12.754408	8.282613e-03	6.397091	2.844401
J2_Z+P+_14	NA	2	1	1	18	12.734716	6.069858e-03	6.247564	2.857684
J2_Z+P+_15	NA	2	1	1	10	13.978747	8.842042e-01	8.046409	2.113479
J2_Z+P+_15	NA	2	1	1	11	13.846000	2.817171e-01	7.678131	2.229688
J2_Z+P+_15	NA	2	1	1	12	13.742950	1.499795e-01	7.392135	2.345106
J2_Z+P+_15	NA	2	1	1	13	13.682316	9.362092e-02	7.036875	2.321402
J2_Z+P+_15	NA	2	1	1	14	13.628525	4.726104e-02	6.775566	2.346936
J2_Z+P+_15	NA	2	1	1	15	13.584045	4.692383e-02	6.551366	2.372398
J2_Z+P+_15	NA	2	1	1	16	13.544043	3.277505e-02	6.348369	2.389771
J2_Z+P+_15	NA	2	1	1	17	13.507745	2.019964e-02	6.167594	2.405066
J2_Z+P+_15	NA	2	1	1	18	13.476084	1.703084e-02	6.003810	2.416585
J2_Z+P+_16	NA	2	1	1	10	14.694748	8.453725e-01	8.068929	1.832111
J2_Z+P+_16	NA	2	1	1	11	14.474581	2.890242e-01	7.725747	2.029956
J2_Z+P+_16	NA	2	1	1	12	14.329799	2.500352e-01	6.677262	1.414715
J2_Z+P+_16	NA	2	1	1	13	14.272810	1.343757e-01	6.484636	1.565655
J2_Z+P+_16	NA	2	1	1	14	14.230519	9.806417e-02	6.431234	1.806984
J2_Z+P+_16	NA	2	1	1	15	14.190476	9.122124e-02	6.371841	2.006311
J2_Z+P+_16	NA	2	1	1	16	14.148821	4.630049e-02	6.300348	2.164988
J2_Z+P+_16	NA	2	1	1	17	14.106306	3.580273e-02	6.173905	2.244650
J2_Z+P+_16	NA	2	1	1	18	14.065358	1.523353e-02	5.995521	2.251435
J2_Z+P+_17	NA	2	1	1	11	13.886477	4.952155e-01	9.795830	4.331459
J2_Z+P+_17	NA	2	1	1	12	13.917112	2.108000e-01	9.690856	4.579867
J2_Z+P+_17	NA	2	1	1	13	13.893567	1.168507e-01	9.295856	4.507577
J2_Z+P+_17	NA	2	1	1	14	13.898711	7.564670e-02	8.860706	4.344278
J2_Z+P+_17	NA	2	1	1	15	13.900559	5.660856e-02	8.300102	4.023761
J2_Z+P+_17	NA	2	1	1	16	13.887769	3.772022e-02	7.443793	3.384732
J2_Z+P+_17	NA	2	1	1	17	13.860672	2.587221e-02	6.696428	2.835593
J2_Z+P+_17	NA	2	1	1	18	13.827267	3.382341e-02	6.281214	2.600506
J2_Z+P+_18	NA	2	1	1	11	14.591515	2.776020e-01	7.707577	1.965772
J2_Z+P+_18	NA	2	1	1	12	14.462869	1.920187e-01	6.949408	1.637992
J2_Z+P+_18	NA	2	1	1	13	14.371690	1.246922e-01	6.795862	1.842803
J2_Z+P+_18	NA	2	1	1	14	14.302250	1.048009e-01	6.589142	1.941583
J2_Z+P+_18	NA	2	1	1	15	14.237905	5.968848e-02	6.351278	1.971157
J2_Z+P+_18	NA	2	1	1	16	14.184975	4.975138e-02	6.137500	1.991573
J2_Z+P+_18	NA	2	1	1	17	14.144987	4.190286e-02	5.988560	2.048530
J2_Z+P+_18	NA	2	1	1	18	14.115037	3.197080e-02	5.895722	2.138412
J2_Z+P+_19	NA	2	1	1	10	14.525679	7.352914e-01	8.089601	1.924540
J2_Z+P+_19	NA	2	1	1	11	14.322427	3.192507e-01	7.711470	2.075552
J2_Z+P+_19	NA	2	1	1	12	14.233314	1.497892e-01	7.378424	2.151311
J2_Z+P+_19	NA	2	1	1	13	14.177169	9.584465e-02	7.062479	2.176459
J2_Z+P+_19	NA	2	1	1	14	14.145393	7.221008e-02	6.762366	2.165778
J2_Z+P+_19	NA	2	1	1	15	14.120773	5.285147e-02	6.496001	2.151915
J2_Z+P+_19	NA	2	1	1	16	14.096790	4.279435e-02	6.252562	2.132409
J2_Z+P+_19	NA	2	1	1	17	14.073269	4.205863e-02	6.034162	2.114109
J2_Z+P+_19	NA	2	1	1	18	14.049882	2.858846e-02	5.868985	2.129019
J2_Z+P+_20	NA	2	1	1	10	14.418080	4.048347e-01	8.078569	1.959176
J2_Z+P+_20	NA	2	1	1	11	14.238605	8.943487e-01	7.570152	1.967218
J2_Z+P+_20	NA	2	1	1	12	14.166489	2.767423e-01	7.240499	2.037926
J2_Z+P+_20	NA	2	1	1	13	14.114968	1.291879e-01	7.082264	2.217681
J2_Z+P+_20	NA	2	1	1	14	14.059168	8.964564e-02	6.954922	2.386353
J2_Z+P+_20	NA	2	1	1	15	14.010646	5.556767e-02	7.000033	2.689826
J2_Z+P+_20	NA	2	1	1	16	13.978728	3.798752e-02	7.386988	3.301342
J2_Z+P+_20	NA	2	1	1	17	13.966319	2.998178e-02	7.697430	3.807167
J2_Z+P+_20	NA	2	1	1	18	13.963446	1.919196e-02	7.688379	3.971422
J2_Z+P+_21	NA	2	1	1	12	14.569756	2.830561e-01	6.197258	0.846587
J2_Z+P+_21	NA	2	1	1	13	14.510596	1.702656e-01	5.598216	0.597285
J2_Z+P+_21	NA	2	1	1	14	14.471204	1.452648e-01	5.206749	0.504288
J2_Z+P+_21	NA	2	1	1	15	14.437308	1.257782e-01	4.936154	0.494689
J2_Z+P+_21	NA	2	1	1	16	14.404268	9.995832e-02	4.728160	0.518138
J2_Z+P+_21	NA	2	1	1	17	14.370149	8.299521e-02	4.564237	0.561489
J2_Z+P+_21	NA	2	1	1	18	14.337814	7.383417e-02	4.431975	0.615364
J2_Z+P+_22	NA	2	1	1	11	15.601459	1.313886e+00	7.848643	1.709422
J2_Z+P+_22	NA	2	1	1	12	15.356225	3.766545e-01	7.408340	1.768844
J2_Z+P+_22	NA	2	1	1	13	15.135873	1.929424e-01	7.079263	1.862836
J2_Z+P+_22	NA	2	1	1	14	15.034208	1.234101e-01	6.819536	1.934125
J2_Z+P+_22	NA	2	1	1	15	14.952004	1.088458e-01	6.588470	1.988666
J2_Z+P+_22	NA	2	1	1	16	14.880849	6.670103e-02	6.387072	2.037757
J2_Z+P+_22	NA	2	1	1	17	14.819593	6.218277e-02	6.209222	2.081283
J2_Z+P+_22	NA	2	1	1	18	14.768503	4.288429e-02	6.064911	2.133654
J2_Z+P+_23	NA	2	1	1	12	15.445859	6.962324e-01	7.352992	1.680578
J2_Z+P+_23	NA	2	1	1	13	15.355551	2.610553e-01	7.094193	1.802056
J2_Z+P+_23	NA	2	1	1	14	15.266660	1.758880e-01	6.824139	1.863192
J2_Z+P+_23	NA	2	1	1	15	15.198583	1.554089e-01	6.593488	1.917826
J2_Z+P+_23	NA	2	1	1	16	15.137812	1.193094e-01	6.388648	1.964229
J2_Z+P+_23	NA	2	1	1	17	15.082987	1.021564e-01	6.201776	2.000471
J2_Z+P+_23	NA	2	1	1	18	15.034040	7.149692e-02	6.033303	2.031362
J2_Z+P+_24	NA	2	1	1	12	14.964928	5.560869e-01	7.530214	2.034420
J2_Z+P+_24	NA	2	1	1	13	14.909250	2.464735e-01	7.262717	2.124393
J2_Z+P+_24	NA	2	1	1	14	14.850929	1.544232e-01	6.986793	2.160939
J2_Z+P+_24	NA	2	1	1	15	14.817704	9.743616e-02	6.764182	2.205693
J2_Z+P+_24	NA	2	1	1	16	14.785245	5.991001e-02	6.561482	2.240110
J2_Z+P+_24	NA	2	1	1	17	14.753230	4.840222e-02	6.374373	2.264920
J2_Z+P+_24	NA	2	1	1	18	14.721429	3.538012e-02	6.186653	2.267926
J2_Z+P+_25	NA	2	1	1	12	15.664032	6.914588e-01	7.483004	1.730467
J2_Z+P+_25	NA	2	1	1	13	15.535406	4.869365e-01	6.805315	1.451193
J2_Z+P+_25	NA	2	1	1	14	15.482541	2.775431e-01	6.833688	1.802590
J2_Z+P+_25	NA	2	1	1	15	15.402311	1.888906e-01	6.479004	1.740668
J2_Z+P+_25	NA	2	1	1	16	15.336833	1.668472e-01	6.298732	1.816144
J2_Z+P+_25	NA	2	1	1	17	15.281827	1.517285e-01	6.132740	1.876048
J2_Z+P+_25	NA	2	1	1	18	15.231492	1.002720e-01	5.977546	1.923044
J2_Z+P-_01	T^-	2	1	-1	10	8.013389	4.978529e-03	5.247477	1.846394
J2_Z+P-_01	T^-	2	1	-1	11	7.955515	2.906761e-03	4.981720	1.851201
J2_Z+P-_01	T^-	2	1	-1	12	7.907356	1.788418e-03	4.756551	1.852614
J2_Z+P-_01	T^-	2	1	-1	13	7.867057	1.470551e-03	4.562825	1.851522
J2_Z+P-_01	T^-	2	1	-1	14	7.833134	1.466375e-03	4.394016	1.848615
J2_Z+P-_01	T^-	2	1	-1	15	7.804406	1.561269e-03	4.245352	1.844420
J2_Z+P-_01	T^-	2	1	-1	16	7.779947	1.664393e-03	4.113236	1.839344
J2_Z+P-_01	T^-	2	1	-1	17	7.759020	1.749547e-03	3.994900	1.833656
J2_Z+P-_01	T^-	2	1	-1	18	7.741043	1.733146e-03	3.888199	1.827595
J2_Z+P-_02	NA	2	1	-1	10	10.113156	3.156930e-02	5.290551	0.998274
J2_Z+P-_02	NA	2	1	-1	11	10.039699	2.454145e-02	5.024638	1.073987
J2_Z+P-_02	NA	2	1	-1	12	9.972832	1.542792e-02	4.797023	1.134550
J2_Z+P-_02	NA	2	1	-1	13	9.915085	1.181819e-02	4.599474	1.182339
J2_Z+P-_02	NA	2	1	-1	14	9.864444	8.775056e-03	4.425806	1.220325
J2_Z+P-_02	NA	2	1	-1	15	9.819958	5.851318e-03	4.271892	1.250900
J2_Z+P-_02	NA	2	1	-1	16	9.780769	3.845002e-03	4.134208	1.275524
J2_Z+P-_02	NA	2	1	-1	17	9.746141	2.842544e-03	4.010194	1.295446
J2_Z+P-_02	NA	2	1	-1	18	9.715445	2.778636e-03	3.897772	1.311598
J2_Z+P-_03	NA	2	1	-1	10	11.314305	5.583639e-02	7.971585	3.169511
J2_Z+P-_03	NA	2	1	-1	11	11.274348	3.840220e-02	7.578858	3.142368
J2_Z+P-_03	NA	2	1	-1	12	11.240453	1.326099e-02	7.242285	3.114285
J2_Z+P-_03	NA	2	1	-1	13	11.210665	8.871590e-03	6.952915	3.089272
J2_Z+P-_03	NA	2	1	-1	14	11.184860	6.618972e-03	6.701139	3.066585
J2_Z+P-_03	NA	2	1	-1	15	11.162215	5.023357e-03	6.479733	3.045812
J2_Z+P-_03	NA	2	1	-1	16	11.142224	4.124370e-03	6.283347	3.026743
J2_Z+P-_03	NA	2	1	-1	17	11.124587	3.544660e-03	6.107880	3.009170
J2_Z+P-_03	NA	2	1	-1	18	11.109018	3.050046e-03	5.949718	2.992586
J2_Z+P-_04	NA	2	1	-1	10	12.592023	1.187239e-01	7.811628	2.467258
J2_Z+P-_04	NA	2	1	-1	11	12.482106	7.289493e-02	7.318998	2.407252
J2_Z+P-_04	NA	2	1	-1	12	12.394706	3.353741e-02	7.039297	2.487404
J2_Z+P-_04	NA	2	1	-1	13	12.323462	4.634282e-02	6.804385	2.557227
J2_Z+P-_04	NA	2	1	-1	14	12.262617	2.116560e-02	6.577928	2.593154
J2_Z+P-_04	NA	2	1	-1	15	12.210826	1.014986e-02	6.367017	2.610502
J2_Z+P-_04	NA	2	1	-1	16	12.166488	7.397857e-03	6.171780	2.615807
J2_Z+P-_04	NA	2	1	-1	17	12.128876	5.850427e-03	5.991319	2.612869
J2_Z+P-_04	NA	2	1	-1	18	12.096282	4.513644e-03	5.824733	2.604799
J2_Z+P-_05	NA	2	1	-1	10	12.837575	3.254136e-01	5.678258	0.229671
J2_Z+P-_05	NA	2	1	-1	11	12.690898	1.286172e-01	5.436261	0.442354
J2_Z+P-_05	NA	2	1	-1	12	12.621224	5.687346e-02	5.147449	0.512368
J2_Z+P-_05	NA	2	1	-1	13	12.558444	5.639760e-02	4.890927	0.562785
J2_Z+P-_05	NA	2	1	-1	14	12.500515	4.282183e-02	4.684654	0.622574
J2_Z+P-_05	NA	2	1	-1	15	12.447897	4.109717e-02	4.510314	0.680868
J2_Z+P-_05	NA	2	1	-1	16	12.399740	3.067375e-02	4.360315	0.736169
J2_Z+P-_05	NA	2	1	-1	17	12.356328	1.218375e-02	4.229174	0.787369
J2_Z+P-_05	NA	2	1	-1	18	12.316895	7.590225e-03	4.112698	0.834039
J2_Z+P-_06	NA	2	1	-1	10	13.807872	5.619480e-01	8.052262	2.191856
J2_Z+P-_06	NA	2	1	-1	11	13.783569	3.171708e-01	7.673108	2.249233
J2_Z+P-_06	NA	2	1	-1	12	13.691069	1.237556e-01	7.340466	2.312489
J2_Z+P-_06	NA	2	1	-1	13	13.618136	7.115984e-02	7.061661	2.368307
J2_Z+P-_06	NA	2	1	-1	14	13.556051	4.702090e-02	6.806630	2.401550
J2_Z+P-_06	NA	2	1	-1	15	13.500282	2.611023e-02	6.580387	2.427187
J2_Z+P-_06	NA	2	1	-1	16	13.450946	1.845467e-02	6.378180	2.446791
J2_Z+P-_06	NA	2	1	-1	17	13.407315	1.409066e-02	6.196078	2.461524
J2_Z+P-_06	NA	2	1	-1	18	13.369063	1.266793e-02	6.031447	2.472709
J2_Z+P-_07	NA	2	1	-1	10	13.205709	6.618751e-01	8.004900	2.400067
J2_Z+P-_07	NA	2	1	-1	11	13.161824	2.072850e-01	7.635751	2.456534
J2_Z+P-_07	NA	2	1	-1	12	13.129154	6.939696e-02	7.298248	2.476632
J2_Z+P-_07	NA	2	1	-1	13	13.105395	5.091269e-02	7.009670	2.493027
J2_Z+P-_07	NA	2	1	-1	14	13.082973	2.970374e-02	6.759272	2.507921
J2_Z+P-_07	NA	2	1	-1	15	13.061501	2.251822e-02	6.537605	2.519391
J2_Z+P-_07	NA	2	1	-1	16	13.041430	1.948014e-02	6.339531	2.527834
J2_Z+P-_07	NA	2	1	-1	17	13.022567	7.899025e-03	6.161323	2.533940
J2_Z+P-_07	NA	2	1	-1	18	13.005163	1.073599e-02	6.000558	2.538688
J2_Z+P-_08	NA	2	1	-1	10	14.489759	9.238184e-01	8.057830	1.908014
J2_Z+P-_08	NA	2	1	-1	11	14.333953	3.409801e-01	7.692042	2.051588
J2_Z+P-_08	NA	2	1	-1	12	14.207269	2.759924e-01	6.957252	1.739703
J2_Z+P-_08	NA	2	1	-1	13	14.106775	1.317509e-01	6.968641	2.106882
J2_Z+P-_08	NA	2	1	-1	14	14.035050	6.994902e-02	6.674501	2.113769
J2_Z+P-_08	NA	2	1	-1	15	13.972225	6.935550e-02	6.362581	2.064193
J2_Z+P-_08	NA	2	1	-1	16	13.918894	3.748837e-02	5.982353	1.914194
J2_Z+P-_08	NA	2	1	-1	17	13.873850	3.571653e-02	5.494523	1.630018
J2_Z+P-_08	NA	2	1	-1	18	13.839475	4.419301e-02	4.926115	1.242157
J2_Z+P-_09	NA	2	1	-1	11	13.899260	7.785954e-01	5.148381	-0.321019
J2_Z+P-_09	NA	2	1	-1	12	13.901739	5.239470e-01	4.915201	-0.190143
J2_Z+P-_09	NA	2	1	-1	13	13.902140	1.945107e-01	4.744222	-0.047012
J2_Z+P-_09	NA	2	1	-1	14	13.892530	1.461219e-01	4.629412	0.114992
J2_Z+P-_09	NA	2	1	-1	15	13.872041	1.368212e-01	4.572310	0.304743
J2_Z+P-_09	NA	2	1	-1	16	13.846753	8.624147e-02	4.619167	0.572093
J2_Z+P-_09	NA	2	1	-1	17	13.818046	5.617205e-02	4.807648	0.958686
J2_Z+P-_09	NA	2	1	-1	18	13.787120	4.973783e-02	5.095708	1.425687
J2_Z+P-_10	NA	2	1	-1	10	14.519296	9.026489e-01	8.080647	1.918295
J2_Z+P-_10	NA	2	1	-1	11	14.450310	2.812323e-01	7.722761	2.036521
J2_Z+P-_10	NA	2	1	-1	12	14.349347	2.021599e-01	7.140489	1.870763
J2_Z+P-_10	NA	2	1	-1	13	14.292971	1.381116e-01	6.933554	2.007625
J2_Z+P-_10	NA	2	1	-1	14	14.234038	8.205469e-02	6.707214	2.081821
J2_Z+P-_10	NA	2	1	-1	15	14.180574	6.477235e-02	6.491176	2.128693
J2_Z+P-_10	NA	2	1	-1	16	14.133093	5.058031e-02	6.293731	2.162967
J2_Z+P-_10	NA	2	1	-1	17	14.088928	3.888829e-02	6.107848	2.183434
J2_Z+P-_10	NA	2	1	-1	18	14.050130	2.895179e-02	5.944325	2.204292
J2_Z+P-_11	NA	2	1	-1	11	14.919290	3.085573e-01	10.125579	4.254794
J2_Z+P-_11	NA	2	1	-1	12	14.809790	1.794194e-01	8.835650	3.396829
J2_Z+P-_11	NA	2	1	-1	13	14.737746	1.205056e-01	7.559266	2.480049
J2_Z+P-_11	NA	2	1	-1	14	14.672155	7.081926e-02	6.803583	2.035822
J2_Z+P-_11	NA	2	1	-1	15	14.610364	5.600468e-02	6.396401	1.901698
J2_Z+P-_11	NA	2	1	-1	16	14.558037	5.369341e-02	6.046395	1.791431
J2_Z+P-_11	NA	2	1	-1	17	14.513193	5.789787e-02	5.747025	1.704433
J2_Z+P-_11	NA	2	1	-1	18	14.474024	4.433319e-02	5.501395	1.648525
J2_Z+P-_12	NA	2	1	-1	11	14.595550	7.435397e-01	5.613470	-0.129923
J2_Z+P-_12	NA	2	1	-1	12	14.544273	3.863738e-01	5.245944	-0.095368
J2_Z+P-_12	NA	2	1	-1	13	14.521816	2.576107e-01	4.944404	-0.060394
J2_Z+P-_12	NA	2	1	-1	14	14.488652	1.596967e-01	4.791547	0.083416
J2_Z+P-_12	NA	2	1	-1	15	14.455570	9.852732e-02	4.713907	0.266825
J2_Z+P-_12	NA	2	1	-1	16	14.421062	9.697231e-02	4.678827	0.463897
J2_Z+P-_12	NA	2	1	-1	17	14.384411	7.117474e-02	4.648101	0.641381
J2_Z+P-_12	NA	2	1	-1	18	14.348813	5.933940e-02	4.598401	0.778862
J2_Z+P-_13	NA	2	1	-1	12	14.942932	3.338103e-01	7.347490	1.859773
J2_Z+P-_13	NA	2	1	-1	13	14.869982	2.396656e-01	7.047437	1.922646
J2_Z+P-_13	NA	2	1	-1	14	14.823696	1.407372e-01	6.804875	1.987870
J2_Z+P-_13	NA	2	1	-1	15	14.776035	9.661344e-02	6.896744	2.351075
J2_Z+P-_13	NA	2	1	-1	16	14.737245	6.560765e-02	6.448021	2.140678
J2_Z+P-_13	NA	2	1	-1	17	14.699953	4.532858e-02	6.219095	2.124482
J2_Z+P-_13	NA	2	1	-1	18	14.666326	4.119165e-02	6.037944	2.133886
J2_Z+P-_14	NA	2	1	-1	11	14.969183	3.415893e-01	7.776116	1.885697
J2_Z+P-_14	NA	2	1	-1	12	14.860664	1.490457e-01	8.246945	2.789440
J2_Z+P-_14	NA	2	1	-1	13	14.811082	1.048216e-01	8.615286	3.510794
J2_Z+P-_14	NA	2	1	-1	14	14.798457	7.393213e-02	8.713322	3.904519
J2_Z+P-_14	NA	2	1	-1	15	14.796786	5.015727e-02	8.192503	3.640450
J2_Z+P-_14	NA	2	1	-1	16	14.791437	3.214907e-02	8.208582	3.885399
J2_Z+P-_14	NA	2	1	-1	17	14.787150	2.947185e-02	8.033101	3.914199
J2_Z+P-_14	NA	2	1	-1	18	14.782941	1.983097e-02	7.845510	3.910410
J2_Z+P-_15	NA	2	1	-1	12	15.671177	1.259824e+00	5.053841	-0.701320
J2_Z+P-_15	NA	2	1	-1	13	15.714204	8.310192e-01	4.954302	-0.461442
J2_Z+P-_15	NA	2	1	-1	14	15.683972	2.785171e-01	6.918045	1.821491
J2_Z+P-_15	NA	2	1	-1	15	15.633480	1.343213e-01	6.716927	1.907475
J2_Z+P-_15	NA	2	1	-1	16	15.584114	1.304687e-01	6.501178	1.946315
J2_Z+P-_15	NA	2	1	-1	17	15.539283	7.772228e-02	6.322245	1.993840
J2_Z+P-_15	NA	2	1	-1	18	15.498164	4.742191e-02	6.151823	2.026335
J2_Z+P-_16	NA	2	1	-1	12	15.472445	5.931163e-01	7.584118	1.901940
J2_Z+P-_16	NA	2	1	-1	13	15.446829	2.389399e-01	7.315122	1.991527
J2_Z+P-_16	NA	2	1	-1	14	15.420063	1.489753e-01	7.058040	2.047244
J2_Z+P-_16	NA	2	1	-1	15	15.398751	1.181549e-01	6.828069	2.090828
J2_Z+P-_16	NA	2	1	-1	16	15.375882	9.788289e-02	6.618904	2.124903
J2_Z+P-_16	NA	2	1	-1	17	15.353174	6.238017e-02	6.438863	2.162298
J2_Z+P-_16	NA	2	1	-1	18	15.330921	4.893337e-02	6.270934	2.189965
J2_Z-P+_01	sigma_mn	2	-1	1	10	4.218438	2.278806e-04	3.829896	2.039486
J2_Z-P+_01	sigma_mn	2	-1	1	11	4.215614	3.641705e-05	3.645571	1.986714
J2_Z-P+_01	sigma_mn	2	-1	1	12	4.213147	5.396983e-07	3.491154	1.943897
J2_Z-P+_01	sigma_mn	2	-1	1	13	4.211046	3.311539e-05	3.359599	1.908305
J2_Z-P+_01	sigma_mn	2	-1	1	14	4.209288	8.931183e-05	3.245956	1.878135
J2_Z-P+_01	sigma_mn	2	-1	1	15	4.207845	1.475482e-04	3.146639	1.852146
J2_Z-P+_01	sigma_mn	2	-1	1	16	4.206685	1.984945e-04	3.058978	1.829465
J2_Z-P+_01	sigma_mn	2	-1	1	17	4.205775	2.390177e-04	2.980944	1.809442
J2_Z-P+_01	sigma_mn	2	-1	1	18	4.205089	2.689452e-04	2.910960	1.791599
J2_Z-P+_02	sigma'_mn	2	-1	1	10	6.982294	3.106120e-03	6.538265	3.574804
J2_Z-P+_02	sigma'_mn	2	-1	1	11	6.991040	3.934292e-03	6.221590	3.470595
J2_Z-P+_02	sigma'_mn	2	-1	1	12	6.997708	2.138698e-03	5.956255	3.386382
J2_Z-P+_02	sigma'_mn	2	-1	1	13	7.003028	2.613151e-03	5.730765	3.317241
J2_Z-P+_02	sigma'_mn	2	-1	1	14	7.007500	9.764058e-04	5.535813	3.258705
J2_Z-P+_02	sigma'_mn	2	-1	1	15	7.011191	8.027738e-04	5.365600	3.208691
J2_Z-P+_02	sigma'_mn	2	-1	1	16	7.014414	6.711767e-04	5.215486	3.165341
J2_Z-P+_02	sigma'_mn	2	-1	1	17	7.017299	5.685320e-04	5.081960	3.127320
J2_Z-P+_02	sigma'_mn	2	-1	1	18	7.019935	4.875364e-04	4.962306	3.093656
J2_Z-P+_03	NA	2	-1	1	10	8.950021	2.198914e-02	6.607185	2.808572
J2_Z-P+_03	NA	2	-1	1	11	8.917269	1.232163e-02	6.276147	2.767175
J2_Z-P+_03	NA	2	-1	1	12	8.889667	5.451491e-03	5.997251	2.732565
J2_Z-P+_03	NA	2	-1	1	13	8.866718	3.557122e-03	5.757208	2.701382
J2_Z-P+_03	NA	2	-1	1	14	8.847379	1.623620e-03	5.548850	2.673867
J2_Z-P+_03	NA	2	-1	1	15	8.830948	1.011940e-03	5.365793	2.649058
J2_Z-P+_03	NA	2	-1	1	16	8.816951	8.841301e-04	5.203548	2.626565
J2_Z-P+_03	NA	2	-1	1	17	8.804988	7.714326e-04	5.058608	2.606014
J2_Z-P+_03	NA	2	-1	1	18	8.794729	9.291788e-04	4.928179	2.587093
J2_Z-P+_04	NA	2	-1	1	10	10.177603	1.730034e-02	9.084735	4.765106
J2_Z-P+_04	NA	2	-1	1	11	10.159442	1.179124e-02	6.646621	2.648851
J2_Z-P+_04	NA	2	-1	1	12	10.094452	8.503762e-03	6.103455	2.396318
J2_Z-P+_04	NA	2	-1	1	13	10.038247	4.976741e-03	5.824672	2.365091
J2_Z-P+_04	NA	2	-1	1	14	9.990725	3.544472e-03	5.600866	2.354350
J2_Z-P+_04	NA	2	-1	1	15	9.950401	2.768623e-03	5.408068	2.346946
J2_Z-P+_04	NA	2	-1	1	16	9.916205	2.462861e-03	5.238318	2.340050
J2_Z-P+_04	NA	2	-1	1	17	9.886786	1.698538e-03	5.086968	2.333043
J2_Z-P+_04	NA	2	-1	1	18	9.861776	1.612235e-03	4.950798	2.325672
J2_Z-P+_05	NA	2	-1	1	10	10.258022	3.105249e-02	6.875917	2.522157
J2_Z-P+_05	NA	2	-1	1	11	10.229218	5.930424e-03	8.518525	4.493297
J2_Z-P+_05	NA	2	-1	1	12	10.250550	4.689872e-03	8.388301	4.623838
J2_Z-P+_05	NA	2	-1	1	13	10.270550	3.905560e-03	8.089944	4.550301
J2_Z-P+_05	NA	2	-1	1	14	10.287086	4.719183e-03	7.813160	4.470341
J2_Z-P+_05	NA	2	-1	1	15	10.301292	4.894232e-03	7.566432	4.397363
J2_Z-P+_05	NA	2	-1	1	16	10.313542	4.031097e-03	7.346759	4.332358
J2_Z-P+_05	NA	2	-1	1	17	10.324174	3.843485e-03	7.150249	4.274491
J2_Z-P+_05	NA	2	-1	1	18	10.333601	3.375678e-03	6.973593	4.222872
J2_Z-P+_06	NA	2	-1	1	10	11.481135	1.876828e-01	6.728937	1.856057
J2_Z-P+_06	NA	2	-1	1	11	11.397834	6.974472e-02	6.411543	1.926461
J2_Z-P+_06	NA	2	-1	1	12	11.334629	3.858911e-02	6.133369	1.970783
J2_Z-P+_06	NA	2	-1	1	13	11.281225	2.963920e-02	5.891603	2.003641
J2_Z-P+_06	NA	2	-1	1	14	11.232999	2.282067e-02	5.682061	2.031864
J2_Z-P+_06	NA	2	-1	1	15	11.192599	1.657067e-02	5.493598	2.050329
J2_Z-P+_06	NA	2	-1	1	16	11.157207	7.762573e-03	5.328868	2.067885
J2_Z-P+_06	NA	2	-1	1	17	11.126261	7.061423e-03	5.181208	2.082033
J2_Z-P+_06	NA	2	-1	1	18	11.098801	4.567879e-03	5.046851	2.092439
J2_Z-P+_07	NA	2	-1	1	11	12.064518	1.602016e-01	6.371666	1.624242
J2_Z-P+_07	NA	2	-1	1	12	11.979151	6.569483e-02	6.086674	1.687390
J2_Z-P+_07	NA	2	-1	1	13	11.907076	4.325730e-02	5.840569	1.736914
J2_Z-P+_07	NA	2	-1	1	14	11.844265	3.233232e-02	5.623772	1.774943
J2_Z-P+_07	NA	2	-1	1	15	11.789651	1.405919e-02	5.431419	1.804474
J2_Z-P+_07	NA	2	-1	1	16	11.741563	2.137515e-02	5.259543	1.827766
J2_Z-P+_07	NA	2	-1	1	17	11.699420	1.557484e-02	5.104448	1.845621
J2_Z-P+_07	NA	2	-1	1	18	11.662447	9.386151e-03	4.963704	1.859254
J2_Z-P+_08	NA	2	-1	1	10	12.735055	7.725896e-01	6.713884	1.308808
J2_Z-P+_08	NA	2	-1	1	11	12.665237	1.083186e-01	6.384594	1.400785
J2_Z-P+_08	NA	2	-1	1	12	12.582869	5.744205e-02	6.094618	1.473623
J2_Z-P+_08	NA	2	-1	1	13	12.503187	3.727693e-02	5.851772	1.542673
J2_Z-P+_08	NA	2	-1	1	14	12.435742	5.935520e-02	5.642652	1.601620
J2_Z-P+_08	NA	2	-1	1	15	12.376875	4.054938e-02	5.462874	1.655277
J2_Z-P+_08	NA	2	-1	1	16	12.325324	1.636481e-02	5.313374	1.710978
J2_Z-P+_08	NA	2	-1	1	17	12.281352	8.209108e-03	5.201309	1.780387
J2_Z-P+_08	NA	2	-1	1	18	12.244224	4.546810e-03	5.145918	1.886604
J2_Z-P+_09	NA	2	-1	1	10	12.799812	1.213079e-01	6.694596	1.262036
J2_Z-P+_09	NA	2	-1	1	11	12.734580	1.626629e-01	6.376757	1.365661
J2_Z-P+_09	NA	2	-1	1	12	12.677083	8.909683e-02	6.088232	1.432636
J2_Z-P+_09	NA	2	-1	1	13	12.629656	4.999233e-02	5.851478	1.498793
J2_Z-P+_09	NA	2	-1	1	14	12.588589	6.158090e-02	5.640140	1.549440
J2_Z-P+_09	NA	2	-1	1	15	12.550041	2.713930e-02	5.452270	1.591400
J2_Z-P+_09	NA	2	-1	1	16	12.515893	1.660881e-02	5.283057	1.624962
J2_Z-P+_09	NA	2	-1	1	17	12.484773	1.387959e-02	5.130197	1.652613
J2_Z-P+_09	NA	2	-1	1	18	12.456360	1.069541e-02	4.991476	1.675693
J2_Z-P+_10	NA	2	-1	1	10	12.145520	3.298499e-01	9.333381	4.178519
J2_Z-P+_10	NA	2	-1	1	11	12.142315	1.112060e-01	8.920977	4.142940
J2_Z-P+_10	NA	2	-1	1	12	12.145665	5.006559e-02	8.539849	4.079414
J2_Z-P+_10	NA	2	-1	1	13	12.145134	3.688456e-02	8.198626	4.012927
J2_Z-P+_10	NA	2	-1	1	14	12.144531	1.737766e-02	7.900732	3.954330
J2_Z-P+_10	NA	2	-1	1	15	12.144042	1.616397e-02	7.631315	3.895346
J2_Z-P+_10	NA	2	-1	1	16	12.142914	9.406624e-03	7.380673	3.831591
J2_Z-P+_10	NA	2	-1	1	17	12.141416	6.017688e-03	7.133477	3.751534
J2_Z-P+_10	NA	2	-1	1	18	12.138960	5.921176e-03	6.863919	3.632625
J2_Z-P+_11	NA	2	-1	1	10	13.678099	1.104958e+00	6.987956	1.182629
J2_Z-P+_11	NA	2	-1	1	11	13.585362	3.449007e-01	6.791387	1.445506
J2_Z-P+_11	NA	2	-1	1	12	13.461560	2.460563e-01	6.407473	1.463783
J2_Z-P+_11	NA	2	-1	1	13	13.391919	9.893676e-02	6.135669	1.520278
J2_Z-P+_11	NA	2	-1	1	14	13.335306	6.139111e-02	5.900776	1.567428
J2_Z-P+_11	NA	2	-1	1	15	13.281768	8.799093e-02	5.693651	1.607675
J2_Z-P+_11	NA	2	-1	1	16	13.235196	3.945611e-02	5.506470	1.638140
J2_Z-P+_11	NA	2	-1	1	17	13.191673	2.116427e-02	5.338458	1.663971
J2_Z-P+_11	NA	2	-1	1	18	13.152616	1.609909e-02	5.188272	1.687150
J2_Z-P+_12	NA	2	-1	1	10	14.219292	1.240181e+00	6.740306	0.705283
J2_Z-P+_12	NA	2	-1	1	11	14.126819	5.879229e-01	6.441555	0.882609
J2_Z-P+_12	NA	2	-1	1	12	14.060759	4.575235e-01	6.249844	1.086100
J2_Z-P+_12	NA	2	-1	1	13	14.011840	1.962527e-01	6.303688	1.474648
J2_Z-P+_12	NA	2	-1	1	14	13.954412	1.020949e-01	6.139328	1.604800
J2_Z-P+_12	NA	2	-1	1	15	13.890582	6.593910e-02	6.644034	2.370763
J2_Z-P+_12	NA	2	-1	1	16	13.844148	3.947548e-02	5.883890	1.837578
J2_Z-P+_12	NA	2	-1	1	17	13.799629	3.483486e-02	5.498015	1.654184
J2_Z-P+_12	NA	2	-1	1	18	13.757956	3.253750e-02	5.214423	1.552165
J2_Z-P+_13	NA	2	-1	1	11	13.775585	4.193492e-01	10.818453	5.397719
J2_Z-P+_13	NA	2	-1	1	12	13.772856	1.947372e-01	9.469335	4.411322
J2_Z-P+_13	NA	2	-1	1	13	13.742605	9.648207e-02	8.499571	3.763320
J2_Z-P+_13	NA	2	-1	1	14	13.704555	7.614375e-02	7.989504	3.536168
J2_Z-P+_13	NA	2	-1	1	15	13.667873	4.673016e-02	7.657403	3.452646
J2_Z-P+_13	NA	2	-1	1	16	13.634248	1.368598e-02	7.404048	3.419085
J2_Z-P+_13	NA	2	-1	1	17	13.604495	1.105549e-02	7.184886	3.395408
J2_Z-P+_13	NA	2	-1	1	18	13.578667	2.539984e-02	6.992610	3.378077
J2_Z-P+_14	NA	2	-1	1	10	14.377150	3.134140e-01	9.387901	3.285879
J2_Z-P+_14	NA	2	-1	1	11	14.249262	2.236618e-01	8.708156	3.101028
J2_Z-P+_14	NA	2	-1	1	12	14.118875	1.148955e-01	8.306115	3.121028
J2_Z-P+_14	NA	2	-1	1	13	14.048054	1.436993e-01	7.662733	2.821212
J2_Z-P+_14	NA	2	-1	1	14	13.978447	6.283813e-02	7.515517	2.973179
J2_Z-P+_14	NA	2	-1	1	15	13.915244	9.282025e-02	6.800928	2.520071
J2_Z-P+_14	NA	2	-1	1	16	13.869046	4.391926e-02	6.721719	2.668130
J2_Z-P+_14	NA	2	-1	1	17	13.826165	2.550749e-02	6.723553	2.872330
J2_Z-P+_14	NA	2	-1	1	18	13.788569	1.895607e-02	6.674513	3.004107
J2_Z-P+_15	NA	2	-1	1	12	14.430927	2.648370e-01	6.501471	1.201785
J2_Z-P+_15	NA	2	-1	1	13	14.375440	1.398115e-01	6.054614	1.100262
J2_Z-P+_15	NA	2	-1	1	14	14.303669	1.154013e-01	5.799812	1.151791
J2_Z-P+_15	NA	2	-1	1	15	14.240152	6.468310e-02	5.579556	1.198744
J2_Z-P+_15	NA	2	-1	1	16	14.180818	6.238381e-02	5.388037	1.243325
J2_Z-P+_15	NA	2	-1	1	17	14.128839	3.257617e-02	5.220932	1.285400
J2_Z-P+_15	NA	2	-1	1	18	14.081582	3.319287e-02	5.072822	1.324417
J2_Z-P+_16	NA	2	-1	1	11	14.571528	5.734962e-01	6.830351	1.096411
J2_Z-P+_16	NA	2	-1	1	12	14.531574	3.560381e-01	6.392115	1.055467
J2_Z-P+_16	NA	2	-1	1	13	14.511208	1.938856e-01	5.980815	0.979673
J2_Z-P+_16	NA	2	-1	1	14	14.479819	1.156353e-01	5.855908	1.150647
J2_Z-P+_16	NA	2	-1	1	15	14.442648	6.398501e-02	5.769019	1.325912
J2_Z-P+_16	NA	2	-1	1	16	14.404617	5.378637e-02	5.681368	1.471244
J2_Z-P+_16	NA	2	-1	1	17	14.369368	3.609342e-02	5.581779	1.579249
J2_Z-P+_16	NA	2	-1	1	18	14.336885	3.151100e-02	5.473124	1.656760
J2_Z-P+_17	NA	2	-1	1	10	15.120925	3.746964e-01	9.470739	3.053040
J2_Z-P+_17	NA	2	-1	1	11	14.994651	1.353232e-01	8.978067	3.077627
J2_Z-P+_17	NA	2	-1	1	12	14.884948	1.073294e-01	8.337370	2.870947
J2_Z-P+_17	NA	2	-1	1	13	14.796267	8.343912e-02	7.950482	2.851097
J2_Z-P+_17	NA	2	-1	1	14	14.724062	6.621255e-02	7.572450	2.787822
J2_Z-P+_17	NA	2	-1	1	15	14.664061	4.033127e-02	7.243263	2.732041
J2_Z-P+_17	NA	2	-1	1	16	14.613534	3.126970e-02	6.945844	2.674659
J2_Z-P+_17	NA	2	-1	1	17	14.570566	2.405733e-02	6.706398	2.647825
J2_Z-P+_17	NA	2	-1	1	18	14.536263	1.735649e-02	6.784263	2.914826
J2_Z-P+_18	NA	2	-1	1	10	14.734167	7.891395e-01	6.897867	0.644318
J2_Z-P+_18	NA	2	-1	1	11	14.626865	3.289548e-01	6.565391	0.809676
J2_Z-P+_18	NA	2	-1	1	12	14.604256	2.899773e-01	6.789934	1.426594
J2_Z-P+_18	NA	2	-1	1	13	14.566305	1.655185e-01	6.290414	1.270282
J2_Z-P+_18	NA	2	-1	1	14	14.528224	1.252644e-01	5.926040	1.205050
J2_Z-P+_18	NA	2	-1	1	15	14.498711	8.924091e-02	5.689120	1.228766
J2_Z-P+_18	NA	2	-1	1	16	14.472842	6.383242e-02	5.504940	1.274875
J2_Z-P+_18	NA	2	-1	1	17	14.446565	4.652014e-02	5.341315	1.317282
J2_Z-P+_18	NA	2	-1	1	18	14.422125	3.474466e-02	5.195773	1.356718
J2_Z-P+_19	NA	2	-1	1	10	13.958872	1.873838e-01	9.391916	3.467422
J2_Z-P+_19	NA	2	-1	1	11	13.902393	1.916037e-01	9.012421	3.541788
J2_Z-P+_19	NA	2	-1	1	12	13.884850	1.326369e-01	9.542836	4.443694
J2_Z-P+_19	NA	2	-1	1	13	13.885725	1.375910e-01	9.678392	4.892816
J2_Z-P+_19	NA	2	-1	1	14	13.901423	6.489451e-02	9.326637	4.809328
J2_Z-P+_19	NA	2	-1	1	15	13.936524	3.539723e-02	8.812664	4.525259
J2_Z-P+_19	NA	2	-1	1	16	13.946650	1.660182e-02	8.967125	4.890854
J2_Z-P+_19	NA	2	-1	1	17	13.961009	1.700655e-02	8.715827	4.827044
J2_Z-P+_19	NA	2	-1	1	18	13.973986	1.524898e-02	8.465248	4.745485
J2_Z-P+_20	NA	2	-1	1	11	15.500233	1.118467e+00	8.955334	2.855945
J2_Z-P+_20	NA	2	-1	1	12	15.379857	3.266821e-01	8.608527	2.960352
J2_Z-P+_20	NA	2	-1	1	13	15.258614	2.090188e-01	8.255344	2.996616
J2_Z-P+_20	NA	2	-1	1	14	15.184761	1.245848e-01	7.954233	3.019899
J2_Z-P+_20	NA	2	-1	1	15	15.123152	7.916912e-02	7.678329	3.025873
J2_Z-P+_20	NA	2	-1	1	16	15.069440	5.741232e-02	7.428532	3.024096
J2_Z-P+_20	NA	2	-1	1	17	15.021680	4.124246e-02	7.200485	3.016256
J2_Z-P+_20	NA	2	-1	1	18	14.979403	4.412654e-02	6.989953	3.002556
J2_Z-P+_21	NA	2	-1	1	12	15.569863	6.041066e-01	7.840213	2.122258
J2_Z-P+_21	NA	2	-1	1	13	15.522100	3.300162e-01	8.184458	2.834922
J2_Z-P+_21	NA	2	-1	1	14	15.477528	2.236524e-01	7.151997	2.122528
J2_Z-P+_21	NA	2	-1	1	15	15.417519	1.321540e-01	5.601126	0.858111
J2_Z-P+_21	NA	2	-1	1	16	15.352357	9.526737e-02	5.393361	0.906236
J2_Z-P+_21	NA	2	-1	1	17	15.289574	7.369684e-02	5.224132	0.965283
J2_Z-P+_21	NA	2	-1	1	18	15.230006	8.897993e-02	5.079027	1.024922
J2_Z-P+_22	NA	2	-1	1	13	14.574365	1.394895e-01	8.466258	3.443349
J2_Z-P+_22	NA	2	-1	1	14	14.561620	1.083433e-01	8.379056	3.647214
J2_Z-P+_22	NA	2	-1	1	15	14.551385	4.329222e-02	8.190132	3.713573
J2_Z-P+_22	NA	2	-1	1	16	14.542165	2.946796e-02	8.002894	3.752569
J2_Z-P+_22	NA	2	-1	1	17	14.533582	2.004677e-02	7.818901	3.770630
J2_Z-P+_22	NA	2	-1	1	18	14.524378	1.599336e-02	7.367783	3.501510
J2_Z-P+_23	NA	2	-1	1	12	15.588314	7.857685e-01	7.317462	1.592731
J2_Z-P+_23	NA	2	-1	1	13	15.554112	3.643851e-01	6.314630	0.954061
J2_Z-P+_23	NA	2	-1	1	14	15.480370	1.936412e-01	6.699763	1.669371
J2_Z-P+_23	NA	2	-1	1	15	15.440685	1.437189e-01	7.703057	2.952915
J2_Z-P+_23	NA	2	-1	1	16	15.409795	1.067554e-01	7.462467	2.958554
J2_Z-P+_23	NA	2	-1	1	17	15.380336	8.091160e-02	7.246292	2.962160
J2_Z-P+_23	NA	2	-1	1	18	15.354621	5.710178e-02	7.053007	2.965730
J2_Z-P-_01	NA	2	-1	-1	10	9.635323	1.726681e-02	6.603659	2.514187
J2_Z-P-_01	NA	2	-1	-1	11	9.583630	8.415043e-03	6.273052	2.501865
J2_Z-P-_01	NA	2	-1	-1	12	9.539795	9.776842e-03	5.993137	2.489695
J2_Z-P-_01	NA	2	-1	-1	13	9.502529	1.088600e-02	5.752345	2.477393
J2_Z-P-_01	NA	2	-1	-1	14	9.470685	2.909389e-03	5.542983	2.465455
J2_Z-P-_01	NA	2	-1	-1	15	9.443273	2.543756e-03	5.358630	2.453521
J2_Z-P-_01	NA	2	-1	-1	16	9.419591	2.338342e-03	5.194973	2.441852
J2_Z-P-_01	NA	2	-1	-1	17	9.399056	2.270297e-03	5.048511	2.430441
J2_Z-P-_01	NA	2	-1	-1	18	9.381186	2.190756e-03	4.916549	2.419353
J2_Z-P-_02	NA	2	-1	-1	10	11.619785	1.860194e-01	6.666204	1.734477
J2_Z-P-_02	NA	2	-1	-1	11	11.566147	8.868146e-02	6.337912	1.786599
J2_Z-P-_02	NA	2	-1	-1	12	11.518199	3.184242e-02	6.057331	1.827330
J2_Z-P-_02	NA	2	-1	-1	13	11.475544	1.898720e-02	5.814681	1.859750
J2_Z-P-_02	NA	2	-1	-1	14	11.436995	9.878197e-03	5.601490	1.885005
J2_Z-P-_02	NA	2	-1	-1	15	11.402316	6.133248e-03	5.413184	1.905398
J2_Z-P-_02	NA	2	-1	-1	16	11.371249	5.187567e-03	5.244962	1.921419
J2_Z-P-_02	NA	2	-1	-1	17	11.343344	3.211969e-03	5.093725	1.934082
J2_Z-P-_02	NA	2	-1	-1	18	11.318346	1.809063e-03	4.956894	1.944041
J2_Z-P-_03	NA	2	-1	-1	10	12.244112	1.809573e-01	6.676807	1.480100
J2_Z-P-_03	NA	2	-1	-1	11	12.148063	1.116563e-01	6.340175	1.559876
J2_Z-P-_03	NA	2	-1	-1	12	12.066157	4.311660e-02	6.054122	1.622886
J2_Z-P-_03	NA	2	-1	-1	13	11.991581	4.370333e-02	5.807600	1.674822
J2_Z-P-_03	NA	2	-1	-1	14	11.925775	2.284396e-02	5.590315	1.714998
J2_Z-P-_03	NA	2	-1	-1	15	11.868409	1.706966e-02	5.398045	1.746872
J2_Z-P-_03	NA	2	-1	-1	16	11.817273	1.142654e-02	5.226347	1.772442
J2_Z-P-_03	NA	2	-1	-1	17	11.772655	7.474995e-03	5.071621	1.792395
J2_Z-P-_03	NA	2	-1	-1	18	11.733259	7.303848e-03	4.931052	1.807752
J2_Z-P-_04	NA	2	-1	-1	11	13.311311	2.647878e-01	6.369979	1.131938
J2_Z-P-_04	NA	2	-1	-1	12	13.244789	2.418949e-01	6.085191	1.221108
J2_Z-P-_04	NA	2	-1	-1	13	13.170477	9.261628e-02	5.846295	1.307222
J2_Z-P-_04	NA	2	-1	-1	14	13.104809	5.766675e-02	5.637815	1.379368
J2_Z-P-_04	NA	2	-1	-1	15	13.045491	5.941121e-02	5.465919	1.452630
J2_Z-P-_04	NA	2	-1	-1	16	12.990305	5.444339e-02	5.367070	1.570316
J2_Z-P-_04	NA	2	-1	-1	17	12.946634	3.965351e-02	5.642054	2.035821
J2_Z-P-_04	NA	2	-1	-1	18	12.887692	3.927934e-02	5.427601	1.997000
J2_Z-P-_05	NA	2	-1	-1	10	13.103630	1.886139e-01	9.349468	3.787960
J2_Z-P-_05	NA	2	-1	-1	11	13.015969	8.670632e-02	8.870540	3.748717
J2_Z-P-_05	NA	2	-1	-1	12	12.996764	3.581570e-02	8.487217	3.714220
J2_Z-P-_05	NA	2	-1	-1	13	12.979720	5.386569e-02	8.145159	3.671828
J2_Z-P-_05	NA	2	-1	-1	14	12.963452	1.635568e-02	7.848461	3.635948
J2_Z-P-_05	NA	2	-1	-1	15	12.948285	1.612501e-02	7.569936	3.586551
J2_Z-P-_05	NA	2	-1	-1	16	12.933704	1.118714e-02	7.267582	3.487371
J2_Z-P-_05	NA	2	-1	-1	17	12.916734	2.450678e-02	6.631622	3.033718
J2_Z-P-_05	NA	2	-1	-1	18	12.921283	8.510199e-03	6.521899	3.082356
J2_Z-P-_06	NA	2	-1	-1	11	14.026647	3.467336e-01	6.553110	1.033582
J2_Z-P-_06	NA	2	-1	-1	12	13.965475	2.008458e-01	6.242833	1.114082
J2_Z-P-_06	NA	2	-1	-1	13	13.915373	1.038125e-01	6.010061	1.214267
J2_Z-P-_06	NA	2	-1	-1	14	13.874493	6.342785e-02	5.799270	1.290712
J2_Z-P-_06	NA	2	-1	-1	15	13.834552	6.810476e-02	5.609701	1.353667
J2_Z-P-_06	NA	2	-1	-1	16	13.797514	4.983317e-02	5.439170	1.406487
J2_Z-P-_06	NA	2	-1	-1	17	13.762684	4.207637e-02	5.283022	1.449482
J2_Z-P-_06	NA	2	-1	-1	18	13.730084	2.912260e-02	5.139077	1.484238
J2_Z-P-_07	NA	2	-1	-1	10	14.363002	9.096368e-01	6.746924	0.650907
J2_Z-P-_07	NA	2	-1	-1	11	14.324960	3.573095e-01	6.665856	1.028941
J2_Z-P-_07	NA	2	-1	-1	12	14.273240	1.865852e-01	6.469193	1.227417
J2_Z-P-_07	NA	2	-1	-1	13	14.203271	1.104596e-01	6.245554	1.350539
J2_Z-P-_07	NA	2	-1	-1	14	14.143772	9.375135e-02	6.039897	1.443836
J2_Z-P-_07	NA	2	-1	-1	15	14.088439	5.846627e-02	5.836863	1.502723
J2_Z-P-_07	NA	2	-1	-1	16	14.037042	5.574415e-02	5.643358	1.540668
J2_Z-P-_07	NA	2	-1	-1	17	13.990659	4.426436e-02	5.460768	1.563726
J2_Z-P-_07	NA	2	-1	-1	18	13.947951	3.012607e-02	5.291342	1.578509
J2_Z-P-_08	NA	2	-1	-1	10	14.667794	2.797887e-01	9.406631	3.181252
J2_Z-P-_08	NA	2	-1	-1	11	14.567313	1.509510e-01	8.595618	2.863337
J2_Z-P-_08	NA	2	-1	-1	12	14.472643	1.587572e-01	8.128076	2.813070
J2_Z-P-_08	NA	2	-1	-1	13	14.397180	1.228798e-01	7.767974	2.806130
J2_Z-P-_08	NA	2	-1	-1	14	14.336443	6.889396e-02	7.457094	2.798424
J2_Z-P-_08	NA	2	-1	-1	15	14.281604	4.894557e-02	7.205244	2.811680
J2_Z-P-_08	NA	2	-1	-1	16	14.234035	7.227387e-02	6.988835	2.828568
J2_Z-P-_08	NA	2	-1	-1	17	14.190809	3.621804e-02	6.806301	2.853508
J2_Z-P-_08	NA	2	-1	-1	18	14.153710	2.361348e-02	6.644191	2.876587
J2_Z-P-_09	NA	2	-1	-1	12	15.123026	2.822275e-01	6.135626	0.581770
J2_Z-P-_09	NA	2	-1	-1	13	14.913760	1.801022e-01	5.916578	0.776700
J2_Z-P-_09	NA	2	-1	-1	14	14.832382	1.453578e-01	5.736905	0.917078
J2_Z-P-_09	NA	2	-1	-1	15	14.760277	1.012095e-01	5.584317	1.043495
J2_Z-P-_09	NA	2	-1	-1	16	14.696512	7.010032e-02	5.292489	0.997051
J2_Z-P-_09	NA	2	-1	-1	17	14.637943	6.816826e-02	5.132332	1.054992
J2_Z-P-_09	NA	2	-1	-1	18	14.585158	3.988672e-02	4.987466	1.105014
J2_Z-P-_10	NA	2	-1	-1	12	15.224397	6.560726e-01	6.160086	0.569003
J2_Z-P-_10	NA	2	-1	-1	13	15.187891	3.596283e-01	5.938348	0.703993
J2_Z-P-_10	NA	2	-1	-1	14	15.113437	2.144786e-01	5.700074	0.788917
J2_Z-P-_10	NA	2	-1	-1	15	15.057732	1.352036e-01	5.512520	0.880189
J2_Z-P-_10	NA	2	-1	-1	16	15.005959	1.059417e-01	5.343137	0.957256
J2_Z-P-_10	NA	2	-1	-1	17	14.959463	7.699260e-02	5.192470	1.025571
J2_Z-P-_10	NA	2	-1	-1	18	14.916638	7.704205e-02	5.055882	1.085193
J2_Z-P-_11	NA	2	-1	-1	10	16.027712	9.564885e-01	6.727321	-0.075241
J2_Z-P-_11	NA	2	-1	-1	11	15.904457	3.767105e-01	6.440735	0.182283
J2_Z-P-_11	NA	2	-1	-1	12	15.795688	2.469659e-01	6.171911	0.371024
J2_Z-P-_11	NA	2	-1	-1	13	15.676958	2.714096e-01	5.958680	0.555773
J2_Z-P-_11	NA	2	-1	-1	14	15.581460	1.385961e-01	5.726906	0.663664
J2_Z-P-_11	NA	2	-1	-1	15	15.505902	1.131188e-01	5.509733	0.739528
J2_Z-P-_11	NA	2	-1	-1	16	15.437298	9.025373e-02	5.339865	0.827913
J2_Z-P-_11	NA	2	-1	-1	17	15.376890	5.899587e-02	5.192855	0.909684
J2_Z-P-_11	NA	2	-1	-1	18	15.328136	5.390378e-02	5.061464	0.981236
J2_Z-P-_12	NA	2	-1	-1	11	15.486013	8.570270e-01	8.932836	2.839043
J2_Z-P-_12	NA	2	-1	-1	12	15.423573	2.997462e-01	8.599026	2.934796
J2_Z-P-_12	NA	2	-1	-1	13	15.365603	2.249158e-01	8.263820	2.968219
J2_Z-P-_12	NA	2	-1	-1	14	15.310130	1.226809e-01	7.958377	2.983305
J2_Z-P-_12	NA	2	-1	-1	15	15.262546	9.367590e-02	7.684473	2.989134
J2_Z-P-_12	NA	2	-1	-1	16	15.219383	5.084860e-02	7.446696	2.998436
J2_Z-P-_12	NA	2	-1	-1	17	15.180386	3.524305e-02	7.224352	2.995916
J2_Z-P-_12	NA	2	-1	-1	18	15.145481	3.317966e-02	7.014684	2.983079
J2_Z-P-_13	NA	2	-1	-1	11	14.829560	1.002198e+00	8.957724	3.122248
J2_Z-P-_13	NA	2	-1	-1	12	14.820899	2.634952e-01	8.563255	3.120354
J2_Z-P-_13	NA	2	-1	-1	13	14.785758	2.073545e-01	8.178228	3.082464
J2_Z-P-_13	NA	2	-1	-1	14	14.782520	9.521668e-02	7.850120	3.046496
J2_Z-P-_13	NA	2	-1	-1	15	14.780726	5.533251e-02	7.554921	3.007808
J2_Z-P-_13	NA	2	-1	-1	16	14.773336	3.661056e-02	7.439964	3.122073
J2_Z-P-_13	NA	2	-1	-1	17	14.766751	3.999464e-02	7.231562	3.118343
J2_Z-P-_13	NA	2	-1	-1	18	14.759160	2.138342e-02	7.041237	3.112466
J3_Z+P+_01	NA	3	1	1	10	9.353057	1.939279e-02	7.839965	3.870293
J3_Z+P+_01	NA	3	1	1	11	9.350779	1.919862e-02	7.454298	3.774739
J3_Z+P+_01	NA	3	1	1	12	9.350002	2.340282e-02	7.125033	3.691292
J3_Z+P+_01	NA	3	1	1	13	9.346729	2.569153e-02	6.847157	3.625900
J3_Z+P+_01	NA	3	1	1	14	9.342040	2.453084e-02	6.608218	3.572494
J3_Z+P+_01	NA	3	1	1	15	9.340202	1.953713e-02	6.397292	3.523891
J3_Z+P+_01	NA	3	1	1	16	9.336644	1.853733e-02	6.211690	3.482813
J3_Z+P+_01	NA	3	1	1	17	9.334115	1.508798e-02	6.045975	3.445994
J3_Z+P+_01	NA	3	1	1	18	9.332339	1.313609e-02	5.896559	3.412365
J3_Z+P+_02	NA	3	1	1	10	10.377580	8.311199e-02	5.310453	0.905948
J3_Z+P+_02	NA	3	1	1	11	10.315993	5.504933e-02	5.049266	0.989892
J3_Z+P+_02	NA	3	1	1	12	10.261473	4.732842e-02	4.821222	1.052747
J3_Z+P+_02	NA	3	1	1	13	10.214018	2.722480e-02	4.624438	1.104279
J3_Z+P+_02	NA	3	1	1	14	10.172931	3.445224e-02	4.450363	1.144638
J3_Z+P+_02	NA	3	1	1	15	10.137349	4.361202e-02	4.296080	1.177446
J3_Z+P+_02	NA	3	1	1	16	10.105603	3.561617e-03	4.157467	1.203841
J3_Z+P+_02	NA	3	1	1	17	10.077617	2.914010e-03	4.032484	1.225404
J3_Z+P+_02	NA	3	1	1	18	10.052838	2.160463e-03	3.919115	1.243130
J3_Z+P+_03	NA	3	1	1	10	11.319513	2.373767e-01	7.970883	3.166598
J3_Z+P+_03	NA	3	1	1	11	11.228079	1.047705e-01	7.581192	3.162910
J3_Z+P+_03	NA	3	1	1	12	11.184931	4.598390e-02	7.247073	3.139463
J3_Z+P+_03	NA	3	1	1	13	11.148516	3.049543e-02	6.955352	3.113128
J3_Z+P+_03	NA	3	1	1	14	11.116680	2.699271e-02	6.703446	3.091047
J3_Z+P+_03	NA	3	1	1	15	11.091319	1.322013e-02	6.481374	3.069262
J3_Z+P+_03	NA	3	1	1	16	11.068595	1.239222e-02	6.283614	3.048529
J3_Z+P+_03	NA	3	1	1	17	11.049676	1.221344e-02	6.106661	3.028818
J3_Z+P+_03	NA	3	1	1	18	11.032929	1.022288e-02	5.946637	3.009760
J3_Z+P+_04	NA	3	1	1	10	12.146485	3.568355e-01	5.747868	0.592597
J3_Z+P+_04	NA	3	1	1	11	12.091566	3.331138e-01	5.324728	0.566661
J3_Z+P+_04	NA	3	1	1	12	12.046155	2.297578e-01	5.104805	0.680915
J3_Z+P+_04	NA	3	1	1	13	12.004688	1.346217e-01	4.947690	0.810394
J3_Z+P+_04	NA	3	1	1	14	11.963495	7.780930e-02	4.795606	0.908032
J3_Z+P+_04	NA	3	1	1	15	11.927430	5.114676e-02	4.644683	0.975352
J3_Z+P+_04	NA	3	1	1	16	11.893378	4.330538e-02	4.502633	1.026484
J3_Z+P+_04	NA	3	1	1	17	11.864338	3.371931e-02	4.370325	1.065562
J3_Z+P+_04	NA	3	1	1	18	11.836346	2.173504e-02	4.244118	1.093378
J3_Z+P+_05	NA	3	1	1	10	12.462749	1.913761e-01	7.693051	2.403549
J3_Z+P+_05	NA	3	1	1	11	12.328876	1.596159e-01	7.386349	2.534899
J3_Z+P+_05	NA	3	1	1	12	12.248415	7.291070e-02	7.044480	2.546310
J3_Z+P+_05	NA	3	1	1	13	12.185876	4.608558e-02	6.711042	2.511302
J3_Z+P+_05	NA	3	1	1	14	12.134120	4.091186e-02	6.435396	2.492378
J3_Z+P+_05	NA	3	1	1	15	12.089183	2.345252e-02	6.206687	2.487595
J3_Z+P+_05	NA	3	1	1	16	12.051834	1.759565e-02	6.006767	2.484305
J3_Z+P+_05	NA	3	1	1	17	12.020483	1.424688e-02	5.833018	2.484760
J3_Z+P+_05	NA	3	1	1	18	11.992949	1.090348e-02	5.679610	2.487183
J3_Z+P+_06	NA	3	1	1	10	13.234348	8.908117e-01	8.198508	2.581520
J3_Z+P+_06	NA	3	1	1	11	13.183866	2.727355e-01	8.049888	2.861997
J3_Z+P+_06	NA	3	1	1	12	13.117880	2.184718e-01	7.494087	2.676611
J3_Z+P+_06	NA	3	1	1	13	13.078683	1.260790e-01	7.176282	2.668844
J3_Z+P+_06	NA	3	1	1	14	13.047042	1.146243e-01	6.888782	2.649107
J3_Z+P+_06	NA	3	1	1	15	13.018955	6.061595e-02	6.621981	2.616856
J3_Z+P+_06	NA	3	1	1	16	12.991697	3.757009e-02	6.369968	2.572807
J3_Z+P+_06	NA	3	1	1	17	12.970348	3.340456e-02	6.528540	2.915702
J3_Z+P+_06	NA	3	1	1	18	12.943192	1.645695e-02	6.284573	2.839199
J3_Z+P+_07	NA	3	1	1	10	13.649012	8.438822e-01	8.139670	2.346688
J3_Z+P+_07	NA	3	1	1	11	13.576920	4.964957e-01	7.902175	2.559616
J3_Z+P+_07	NA	3	1	1	12	13.532602	1.919611e-01	7.591559	2.621779
J3_Z+P+_07	NA	3	1	1	13	13.477724	1.265635e-01	7.328078	2.683116
J3_Z+P+_07	NA	3	1	1	14	13.439105	1.103446e-01	7.088322	2.721244
J3_Z+P+_07	NA	3	1	1	15	13.404166	5.606295e-02	6.881451	2.757820
J3_Z+P+_07	NA	3	1	1	16	13.373993	2.674952e-02	6.695978	2.787081
J3_Z+P+_07	NA	3	1	1	17	13.348131	2.389904e-02	6.530027	2.811958
J3_Z+P+_07	NA	3	1	1	18	13.325395	1.265056e-02	6.383160	2.836047
J3_Z+P+_08	NA	3	1	1	10	13.028784	9.775266e-02	10.716536	5.186795
J3_Z+P+_08	NA	3	1	1	11	12.945025	1.327518e-01	9.694345	4.600438
J3_Z+P+_08	NA	3	1	1	12	12.951474	1.125391e-01	9.262699	4.506335
J3_Z+P+_08	NA	3	1	1	13	12.957014	1.236050e-01	8.880151	4.414645
J3_Z+P+_08	NA	3	1	1	14	12.960524	6.826688e-02	8.558460	4.346899
J3_Z+P+_08	NA	3	1	1	15	12.962965	4.737073e-02	8.287952	4.300052
J3_Z+P+_08	NA	3	1	1	16	12.964205	3.522772e-02	8.060720	4.271594
J3_Z+P+_08	NA	3	1	1	17	12.961644	2.459208e-02	7.469628	3.859214
J3_Z+P+_08	NA	3	1	1	18	12.966928	1.836535e-02	7.319629	3.867937
J3_Z+P+_09	NA	3	1	1	10	13.759676	7.165060e-01	8.259261	2.419311
J3_Z+P+_09	NA	3	1	1	11	13.626747	3.397999e-01	7.691160	2.328995
J3_Z+P+_09	NA	3	1	1	12	13.572458	1.860963e-01	7.362669	2.378252
J3_Z+P+_09	NA	3	1	1	13	13.529856	1.476459e-01	7.077364	2.414434
J3_Z+P+_09	NA	3	1	1	14	13.494142	9.599488e-02	6.838142	2.453180
J3_Z+P+_09	NA	3	1	1	15	13.461307	5.598224e-02	6.614500	2.473291
J3_Z+P+_09	NA	3	1	1	16	13.433752	4.924480e-02	6.419379	2.493015
J3_Z+P+_09	NA	3	1	1	17	13.409457	4.482775e-02	6.246784	2.511633
J3_Z+P+_09	NA	3	1	1	18	13.387004	3.297915e-02	6.089284	2.525771
J3_Z+P+_10	NA	3	1	1	11	14.091096	3.572527e-01	7.703414	2.158525
J3_Z+P+_10	NA	3	1	1	12	14.067504	2.249829e-01	7.352824	2.186604
J3_Z+P+_10	NA	3	1	1	13	13.979385	1.958655e-01	7.067138	2.249283
J3_Z+P+_10	NA	3	1	1	14	13.918673	8.700099e-02	6.808767	2.285852
J3_Z+P+_10	NA	3	1	1	15	13.868297	6.366602e-02	6.580322	2.313907
J3_Z+P+_10	NA	3	1	1	16	13.823996	4.069542e-02	6.375794	2.335372
J3_Z+P+_10	NA	3	1	1	17	13.785492	5.312667e-02	6.191956	2.352062
J3_Z+P+_10	NA	3	1	1	18	13.751694	3.613263e-02	6.023615	2.363024
J3_Z+P+_11	NA	3	1	1	10	14.729821	3.716689e-01	8.086966	1.835261
J3_Z+P+_11	NA	3	1	1	11	14.566301	3.766788e-01	8.143709	2.411826
J3_Z+P+_11	NA	3	1	1	12	14.486989	3.597654e-01	6.598485	1.278211
J3_Z+P+_11	NA	3	1	1	13	14.465004	2.934887e-01	6.439046	1.453827
J3_Z+P+_11	NA	3	1	1	14	14.418035	1.271038e-01	6.505737	1.820553
J3_Z+P+_11	NA	3	1	1	15	14.380671	9.687779e-02	6.457976	2.033935
J3_Z+P+_11	NA	3	1	1	16	14.339210	5.540360e-02	6.349909	2.158902
J3_Z+P+_11	NA	3	1	1	17	14.298278	4.945182e-02	6.194264	2.211536
J3_Z+P+_11	NA	3	1	1	18	14.260444	3.185498e-02	6.034400	2.238383
J3_Z+P+_12	NA	3	1	1	11	14.618559	2.543244e-01	7.765969	2.013522
J3_Z+P+_12	NA	3	1	1	12	14.600737	1.842009e-01	7.221340	1.859292
J3_Z+P+_12	NA	3	1	1	13	14.525865	2.000688e-01	7.010954	2.004760
J3_Z+P+_12	NA	3	1	1	14	14.460944	1.368458e-01	6.716374	2.017247
J3_Z+P+_12	NA	3	1	1	15	14.411607	8.979879e-02	6.441799	2.008241
J3_Z+P+_12	NA	3	1	1	16	14.374547	6.892954e-02	6.212147	2.010812
J3_Z+P+_12	NA	3	1	1	17	14.343768	6.522120e-02	6.040742	2.045343
J3_Z+P+_12	NA	3	1	1	18	14.318612	4.617614e-02	5.892539	2.081039
J3_Z+P+_13	NA	3	1	1	12	14.650942	3.849280e-01	6.524462	1.143977
J3_Z+P+_13	NA	3	1	1	13	14.602239	2.357322e-01	6.191059	1.158543
J3_Z+P+_13	NA	3	1	1	14	14.562610	2.023474e-01	6.237271	1.505107
J3_Z+P+_13	NA	3	1	1	15	14.523147	9.130076e-02	6.179598	1.711726
J3_Z+P+_13	NA	3	1	1	16	14.485244	8.756514e-02	6.086042	1.852352
J3_Z+P+_13	NA	3	1	1	17	14.447975	6.290180e-02	5.974720	1.950295
J3_Z+P+_13	NA	3	1	1	18	14.413980	4.205924e-02	5.846361	2.009475
J3_Z+P+_14	NA	3	1	1	12	14.759301	2.767965e-01	7.021775	1.601496
J3_Z+P+_14	NA	3	1	1	13	14.715470	2.553984e-01	6.474111	1.402572
J3_Z+P+_14	NA	3	1	1	14	14.682461	2.352856e-01	5.740609	0.969500
J3_Z+P+_14	NA	3	1	1	15	14.657552	1.769392e-01	5.303122	0.793902
J3_Z+P+_14	NA	3	1	1	16	14.634280	1.492150e-01	5.047348	0.770100
J3_Z+P+_14	NA	3	1	1	17	14.610842	1.091981e-01	4.825895	0.756103
J3_Z+P+_14	NA	3	1	1	18	14.587798	6.576632e-02	4.648070	0.764915
J3_Z+P+_15	NA	3	1	1	11	14.809285	3.107218e-01	7.892053	2.064555
J3_Z+P+_15	NA	3	1	1	12	14.789946	4.676837e-01	7.881985	2.450451
J3_Z+P+_15	NA	3	1	1	13	14.770678	2.706644e-01	7.588874	2.498308
J3_Z+P+_15	NA	3	1	1	14	14.736928	1.996020e-01	7.167907	2.379098
J3_Z+P+_15	NA	3	1	1	15	14.710469	1.164444e-01	6.857781	2.332282
J3_Z+P+_15	NA	3	1	1	16	14.685442	9.246176e-02	6.501481	2.209278
J3_Z+P+_15	NA	3	1	1	17	14.662085	9.323987e-02	6.230842	2.146777
J3_Z+P+_15	NA	3	1	1	18	14.638768	7.498617e-02	6.011015	2.114292
J3_Z+P+_16	NA	3	1	1	12	15.456532	7.991458e-01	7.416889	1.740555
J3_Z+P+_16	NA	3	1	1	13	15.432338	3.811428e-01	7.102985	1.784384
J3_Z+P+_16	NA	3	1	1	14	15.371318	2.554730e-01	6.890545	1.895588
J3_Z+P+_16	NA	3	1	1	15	15.325588	1.797388e-01	6.643179	1.928445
J3_Z+P+_16	NA	3	1	1	16	15.277534	1.262625e-01	6.396615	1.931359
J3_Z+P+_16	NA	3	1	1	17	15.221610	1.023453e-01	6.200412	1.960493
J3_Z+P+_16	NA	3	1	1	18	15.167855	5.108883e-02	6.029674	1.992112
J3_Z+P+_17	NA	3	1	1	10	14.768048	7.309026e-01	8.088761	1.820832
J3_Z+P+_17	NA	3	1	1	11	14.841046	3.487006e-01	7.895175	2.055179
J3_Z+P+_17	NA	3	1	1	12	14.867415	4.485652e-01	7.258357	1.798374
J3_Z+P+_17	NA	3	1	1	13	14.866234	2.192461e-01	8.469202	3.345703
J3_Z+P+_17	NA	3	1	1	14	14.839989	1.430855e-01	8.313732	3.491433
J3_Z+P+_17	NA	3	1	1	15	14.818051	1.210630e-01	8.119826	3.561230
J3_Z+P+_17	NA	3	1	1	16	14.796929	8.951151e-02	7.967180	3.642392
J3_Z+P+_17	NA	3	1	1	17	14.779495	6.775310e-02	7.802884	3.686115
J3_Z+P+_17	NA	3	1	1	18	14.764195	4.848354e-02	7.638984	3.708873
J3_Z+P+_18	NA	3	1	1	13	15.515993	4.206135e-01	7.217291	1.869859
J3_Z+P+_18	NA	3	1	1	14	15.441904	2.421300e-01	6.922735	1.904842
J3_Z+P+_18	NA	3	1	1	15	15.370104	1.598027e-01	6.697912	1.969484
J3_Z+P+_18	NA	3	1	1	16	15.311817	1.739030e-01	6.538751	2.063474
J3_Z+P+_18	NA	3	1	1	17	15.265779	1.216153e-01	6.369272	2.117050
J3_Z+P+_18	NA	3	1	1	18	15.227627	1.067466e-01	6.210387	2.156915
J3_Z+P+_19	NA	3	1	1	13	16.175091	9.459667e-01	7.147979	1.573396
J3_Z+P+_19	NA	3	1	1	14	16.060963	4.074533e-01	7.474270	2.255212
J3_Z+P+_19	NA	3	1	1	15	16.015218	3.945363e-01	6.894672	1.967782
J3_Z+P+_19	NA	3	1	1	16	15.908640	2.766282e-01	6.446475	1.796761
J3_Z+P+_19	NA	3	1	1	17	15.834365	2.003212e-01	6.254897	1.844298
J3_Z+P+_19	NA	3	1	1	18	15.787036	1.568447e-01	6.082059	1.879676
J3_Z+P+_20	NA	3	1	1	11	15.618137	1.114404e+00	7.850452	1.704669
J3_Z+P+_20	NA	3	1	1	12	15.573062	6.791601e-01	7.519948	1.800819
J3_Z+P+_20	NA	3	1	1	13	15.552138	4.346297e-01	7.285579	1.925690
J3_Z+P+_20	NA	3	1	1	14	15.520925	3.069845e-01	6.931372	1.887801
J3_Z+P+_20	NA	3	1	1	15	15.482116	2.284678e-01	6.698722	1.935835
J3_Z+P+_20	NA	3	1	1	16	15.446511	1.701164e-01	6.507765	1.993120
J3_Z+P+_20	NA	3	1	1	17	15.410027	1.311526e-01	6.328205	2.035804
J3_Z+P+_20	NA	3	1	1	18	15.378005	1.077233e-01	6.158420	2.064918
J3_Z+P+_21	NA	3	1	1	11	14.903581	7.334995e-01	9.030476	3.165872
J3_Z+P+_21	NA	3	1	1	12	14.921242	3.658935e-01	9.527723	4.047972
J3_Z+P+_21	NA	3	1	1	13	14.998741	3.308271e-01	7.233348	2.064182
J3_Z+P+_21	NA	3	1	1	14	14.967898	1.957591e-01	6.891230	2.027366
J3_Z+P+_21	NA	3	1	1	15	14.970163	1.829274e-01	6.633021	2.027630
J3_Z+P+_21	NA	3	1	1	16	14.967777	1.241334e-01	6.420622	2.045900
J3_Z+P+_21	NA	3	1	1	17	14.964288	1.087653e-01	6.235471	2.067229
J3_Z+P+_21	NA	3	1	1	18	14.958754	9.274947e-02	6.069999	2.088098
J3_Z+P-_01	NA	3	1	-1	10	9.486427	1.093746e-01	5.263508	1.237231
J3_Z+P-_01	NA	3	1	-1	11	9.417817	8.482921e-02	4.993721	1.287782
J3_Z+P-_01	NA	3	1	-1	12	9.373606	4.479312e-02	4.767121	1.324712
J3_Z+P-_01	NA	3	1	-1	13	9.332384	6.672363e-03	4.569612	1.353300
J3_Z+P-_01	NA	3	1	-1	14	9.296990	5.615987e-03	4.398017	1.376932
J3_Z+P-_01	NA	3	1	-1	15	9.265961	6.527799e-03	4.245950	1.395388
J3_Z+P-_01	NA	3	1	-1	16	9.238733	2.384777e-03	4.110083	1.409823
J3_Z+P-_01	NA	3	1	-1	17	9.214543	2.269852e-03	3.988488	1.421814
J3_Z+P-_01	NA	3	1	-1	18	9.193204	2.098133e-03	3.877932	1.430774
J3_Z+P-_02	NA	3	1	-1	10	11.730862	2.350988e-01	8.028651	3.049780
J3_Z+P-_02	NA	3	1	-1	11	11.669324	7.304123e-02	7.630497	3.038583
J3_Z+P-_02	NA	3	1	-1	12	11.625475	3.535231e-02	7.294435	3.025038
J3_Z+P-_02	NA	3	1	-1	13	11.588042	2.081338e-02	7.003832	3.010129
J3_Z+P-_02	NA	3	1	-1	14	11.555125	1.513649e-02	6.749816	2.994943
J3_Z+P-_02	NA	3	1	-1	15	11.527243	1.179162e-02	6.525520	2.979302
J3_Z+P-_02	NA	3	1	-1	16	11.503111	1.215574e-02	6.326290	2.964207
J3_Z+P-_02	NA	3	1	-1	17	11.482525	1.195444e-02	6.147494	2.949083
J3_Z+P-_02	NA	3	1	-1	18	11.464908	8.586184e-03	5.986161	2.934294
J3_Z+P-_03	NA	3	1	-1	10	12.359034	8.900835e-01	8.047880	2.802397
J3_Z+P-_03	NA	3	1	-1	11	12.319680	2.877501e-01	7.672083	2.824252
J3_Z+P-_03	NA	3	1	-1	12	12.321834	1.339683e-01	7.335973	2.810841
J3_Z+P-_03	NA	3	1	-1	13	12.316699	6.237855e-02	7.049338	2.804511
J3_Z+P-_03	NA	3	1	-1	14	12.312195	4.614596e-02	6.799456	2.798571
J3_Z+P-_03	NA	3	1	-1	15	12.306091	3.028124e-02	6.577710	2.791889
J3_Z+P-_03	NA	3	1	-1	16	12.300652	2.322960e-02	6.381065	2.785879
J3_Z+P-_03	NA	3	1	-1	17	12.294723	2.075409e-02	6.203632	2.778986
J3_Z+P-_03	NA	3	1	-1	18	12.289538	1.209387e-02	6.043803	2.772426
J3_Z+P-_04	NA	3	1	-1	10	13.647862	1.124525e+00	8.071909	2.279415
J3_Z+P-_04	NA	3	1	-1	11	13.646471	3.702818e-01	7.676152	2.306225
J3_Z+P-_04	NA	3	1	-1	12	13.606428	2.262389e-01	7.337132	2.340239
J3_Z+P-_04	NA	3	1	-1	13	13.560918	1.545945e-01	7.053636	2.380001
J3_Z+P-_04	NA	3	1	-1	14	13.521800	9.225583e-02	6.802227	2.408278
J3_Z+P-_04	NA	3	1	-1	15	13.484377	6.198844e-02	6.576248	2.427942
J3_Z+P-_04	NA	3	1	-1	16	13.450720	3.998557e-02	6.374764	2.443442
J3_Z+P-_04	NA	3	1	-1	17	13.420402	3.036091e-02	6.192401	2.454201
J3_Z+P-_04	NA	3	1	-1	18	13.392991	1.745400e-02	6.026859	2.461752
J3_Z+P-_05	NA	3	1	-1	10	13.969798	9.324142e-01	8.083225	2.154093
J3_Z+P-_05	NA	3	1	-1	11	13.901453	3.012132e-01	7.674980	2.204717
J3_Z+P-_05	NA	3	1	-1	12	13.813579	2.663056e-01	7.212118	2.139150
J3_Z+P-_05	NA	3	1	-1	13	13.760298	1.303693e-01	6.938679	2.196329
J3_Z+P-_05	NA	3	1	-1	14	13.714152	1.142296e-01	6.693359	2.236905
J3_Z+P-_05	NA	3	1	-1	15	13.672266	6.999943e-02	6.470239	2.264131
J3_Z+P-_05	NA	3	1	-1	16	13.633538	4.439391e-02	6.269908	2.285152
J3_Z+P-_05	NA	3	1	-1	17	13.598774	3.994117e-02	6.090165	2.302281
J3_Z+P-_05	NA	3	1	-1	18	13.566876	2.845480e-02	5.925430	2.314036
J3_Z+P-_06	NA	3	1	-1	10	14.232977	5.934031e-01	8.078153	2.037322
J3_Z+P-_06	NA	3	1	-1	11	14.207580	3.311320e-01	7.670013	2.079288
J3_Z+P-_06	NA	3	1	-1	12	14.200302	3.072547e-01	6.862148	1.647158
J3_Z+P-_06	NA	3	1	-1	13	14.135093	2.188568e-01	6.616221	1.744702
J3_Z+P-_06	NA	3	1	-1	14	14.063210	1.280059e-01	6.455227	1.885345
J3_Z+P-_06	NA	3	1	-1	15	14.003466	1.011589e-01	6.223583	1.915585
J3_Z+P-_06	NA	3	1	-1	16	13.951619	7.118031e-02	6.019289	1.941565
J3_Z+P-_06	NA	3	1	-1	17	13.906564	5.229695e-02	5.833533	1.959916
J3_Z+P-_06	NA	3	1	-1	18	13.867879	4.300631e-02	5.720941	2.029423
J3_Z+P-_07	NA	3	1	-1	12	14.074195	3.970781e-01	6.027112	0.858434
J3_Z+P-_07	NA	3	1	-1	13	14.035131	2.476862e-01	6.140700	1.303632
J3_Z+P-_07	NA	3	1	-1	14	13.989813	1.690283e-01	5.943951	1.397919
J3_Z+P-_07	NA	3	1	-1	15	13.949511	1.375961e-01	5.874698	1.583298
J3_Z+P-_07	NA	3	1	-1	16	13.910167	9.111051e-02	5.722658	1.657050
J3_Z+P-_07	NA	3	1	-1	17	13.874786	7.284988e-02	5.559547	1.694781
J3_Z+P-_07	NA	3	1	-1	18	13.841086	6.179496e-02	5.335971	1.651585
J3_Z+P-_08	NA	3	1	-1	10	14.434516	3.843244e-01	8.080173	1.953803
J3_Z+P-_08	NA	3	1	-1	11	14.374456	3.689128e-01	7.690057	2.033665
J3_Z+P-_08	NA	3	1	-1	12	14.289611	2.578651e-01	6.785499	1.537711
J3_Z+P-_08	NA	3	1	-1	13	14.223957	2.450054e-01	6.113338	1.211193
J3_Z+P-_08	NA	3	1	-1	14	14.168924	2.039377e-01	5.763078	1.158843
J3_Z+P-_08	NA	3	1	-1	15	14.126019	1.522188e-01	5.456208	1.110508
J3_Z+P-_08	NA	3	1	-1	16	14.085154	1.163471e-01	5.262097	1.145345
J3_Z+P-_08	NA	3	1	-1	17	14.046458	9.121348e-02	5.118799	1.206214
J3_Z+P-_08	NA	3	1	-1	18	14.010977	7.049419e-02	5.007876	1.278265
J3_Z+P-_09	NA	3	1	-1	10	15.211896	8.174660e-01	8.113485	1.657176
J3_Z+P-_09	NA	3	1	-1	11	15.090004	3.552058e-01	7.713818	1.775856
J3_Z+P-_09	NA	3	1	-1	12	15.007636	2.383623e-01	7.375445	1.863966
J3_Z+P-_09	NA	3	1	-1	13	14.906472	1.965499e-01	7.083642	1.946276
J3_Z+P-_09	NA	3	1	-1	14	14.839727	1.471269e-01	6.796573	1.974360
J3_Z+P-_09	NA	3	1	-1	15	14.776741	9.414017e-02	6.576721	2.030834
J3_Z+P-_09	NA	3	1	-1	16	14.724902	8.596621e-02	6.380564	2.076829
J3_Z+P-_09	NA	3	1	-1	17	14.679422	5.634982e-02	6.199508	2.110614
J3_Z+P-_09	NA	3	1	-1	18	14.638071	5.694181e-02	6.033104	2.136567
J3_Z+P-_10	NA	3	1	-1	10	15.906335	3.626741e-01	8.113610	1.362563
J3_Z+P-_10	NA	3	1	-1	11	15.784981	2.601993e-01	7.715554	1.504117
J3_Z+P-_10	NA	3	1	-1	12	15.627422	5.970628e-01	7.428437	1.689344
J3_Z+P-_10	NA	3	1	-1	13	15.517841	3.021224e-01	7.460171	2.112102
J3_Z+P-_10	NA	3	1	-1	14	15.415913	1.995510e-01	6.968976	1.959529
J3_Z+P-_10	NA	3	1	-1	15	15.356792	1.499434e-01	7.174849	2.450516
J3_Z+P-_10	NA	3	1	-1	16	15.266580	1.287137e-01	6.872362	2.410307
J3_Z+P-_10	NA	3	1	-1	17	15.216921	7.151466e-02	6.342533	2.103920
J3_Z+P-_10	NA	3	1	-1	18	15.169245	5.276613e-02	6.086557	2.048625
J3_Z+P-_11	NA	3	1	-1	11	15.462718	7.790796e-01	9.574606	3.489980
J3_Z+P-_11	NA	3	1	-1	12	15.368804	4.669665e-01	8.305828	2.661712
J3_Z+P-_11	NA	3	1	-1	13	15.238586	4.061349e-01	7.211929	1.960103
J3_Z+P-_11	NA	3	1	-1	14	15.185543	2.563401e-01	6.780973	1.846385
J3_Z+P-_11	NA	3	1	-1	15	15.135999	1.868152e-01	6.506634	1.850225
J3_Z+P-_11	NA	3	1	-1	16	15.087449	1.377103e-01	6.237415	1.827716
J3_Z+P-_11	NA	3	1	-1	17	15.046208	1.181320e-01	5.969738	1.778677
J3_Z+P-_11	NA	3	1	-1	18	15.009836	1.007232e-01	5.705220	1.709722
J3_Z+P-_12	NA	3	1	-1	14	14.940000	3.969766e-01	4.680572	-0.174226
J3_Z+P-_12	NA	3	1	-1	15	14.934833	3.375028e-01	4.562761	-0.031761
J3_Z+P-_12	NA	3	1	-1	16	14.925261	2.121938e-01	4.466476	0.104180
J3_Z+P-_12	NA	3	1	-1	17	14.913367	1.972585e-01	4.420623	0.266564
J3_Z+P-_12	NA	3	1	-1	18	14.898644	1.606482e-01	4.404943	0.439043
J3_Z-P+_01	sigma_mnr	3	-1	1	10	4.596261	2.417525e-06	3.888382	1.937613
J3_Z-P+_01	sigma_mnr	3	-1	1	11	4.598164	3.621592e-04	3.697684	1.888293
J3_Z-P+_01	sigma_mnr	3	-1	1	12	4.600032	1.277336e-03	3.537061	1.847722
J3_Z-P+_01	sigma_mnr	3	-1	1	13	4.601896	2.373847e-03	3.399604	1.813606
J3_Z-P+_01	sigma_mnr	3	-1	1	14	4.603765	3.408781e-03	3.280415	1.784408
J3_Z-P+_01	sigma_mnr	3	-1	1	15	4.605638	4.255248e-03	3.175920	1.759050
J3_Z-P+_01	sigma_mnr	3	-1	1	16	4.607514	4.868323e-03	3.083432	1.736766
J3_Z-P+_01	sigma_mnr	3	-1	1	17	4.609389	5.252466e-03	3.000904	1.716977
J3_Z-P+_01	sigma_mnr	3	-1	1	18	4.611263	5.437177e-03	2.926738	1.699256
J3_Z-P+_02	sigma'_mnr	3	-1	1	10	7.673283	5.090012e-02	6.432172	3.175438
J3_Z-P+_02	sigma'_mnr	3	-1	1	11	7.666021	1.551322e-02	6.125983	3.109381
J3_Z-P+_02	sigma'_mnr	3	-1	1	12	7.660948	1.897206e-02	5.865914	3.052469
J3_Z-P+_02	sigma'_mnr	3	-1	1	13	7.656572	1.379505e-02	5.637498	2.998737
J3_Z-P+_02	sigma'_mnr	3	-1	1	14	7.653014	5.293864e-03	5.439444	2.952575
J3_Z-P+_02	sigma'_mnr	3	-1	1	15	7.650181	4.924876e-03	5.269215	2.915729
J3_Z-P+_02	sigma'_mnr	3	-1	1	16	7.647325	4.556613e-03	5.117542	2.882412
J3_Z-P+_02	sigma'_mnr	3	-1	1	17	7.644946	4.281060e-03	4.982032	2.852563
J3_Z-P+_02	sigma'_mnr	3	-1	1	18	7.643104	3.203188e-03	4.860090	2.825557
J3_Z-P+_03	NA	3	-1	1	10	9.588788	4.715120e-02	6.595120	2.525399
J3_Z-P+_03	NA	3	-1	1	11	9.473047	3.884516e-02	6.261572	2.533900
J3_Z-P+_03	NA	3	-1	1	12	9.427035	1.777426e-02	5.979755	2.517723
J3_Z-P+_03	NA	3	-1	1	13	9.389925	1.160049e-02	5.736405	2.500261
J3_Z-P+_03	NA	3	-1	1	14	9.358794	7.064351e-03	5.525451	2.484283
J3_Z-P+_03	NA	3	-1	1	15	9.332703	4.714812e-03	5.339511	2.468417
J3_Z-P+_03	NA	3	-1	1	16	9.310883	4.646596e-03	5.174013	2.452665
J3_Z-P+_03	NA	3	-1	1	17	9.292425	2.559457e-03	5.025718	2.437350
J3_Z-P+_03	NA	3	-1	1	18	9.276901	1.865200e-03	4.891990	2.422553
J3_Z-P+_04	NA	3	-1	1	10	11.633066	1.853012e-01	6.691718	1.754354
J3_Z-P+_04	NA	3	-1	1	11	11.559408	1.637804e-01	6.356058	1.807396
J3_Z-P+_04	NA	3	-1	1	12	11.493424	7.765608e-02	6.072602	1.851700
J3_Z-P+_04	NA	3	-1	1	13	11.430997	4.500790e-02	5.824393	1.884814
J3_Z-P+_04	NA	3	-1	1	14	11.384998	3.845945e-02	5.605086	1.905497
J3_Z-P+_04	NA	3	-1	1	15	11.342673	2.390599e-02	5.411750	1.922312
J3_Z-P+_04	NA	3	-1	1	16	11.305897	1.271920e-02	5.242160	1.937717
J3_Z-P+_04	NA	3	-1	1	17	11.272730	9.826953e-03	5.092074	1.952100
J3_Z-P+_04	NA	3	-1	1	18	11.243493	5.816999e-03	4.960874	1.967946
J3_Z-P+_05	NA	3	-1	1	10	11.114188	5.638931e-02	9.204778	4.487639
J3_Z-P+_05	NA	3	-1	1	11	11.119211	2.190599e-02	8.749621	4.374178
J3_Z-P+_05	NA	3	-1	1	12	11.121541	1.792588e-02	8.357823	4.273492
J3_Z-P+_05	NA	3	-1	1	13	11.121722	2.629812e-02	8.026936	4.193946
J3_Z-P+_05	NA	3	-1	1	14	11.120798	1.339251e-02	7.738659	4.124923
J3_Z-P+_05	NA	3	-1	1	15	11.119466	6.591783e-03	7.484832	4.064062
J3_Z-P+_05	NA	3	-1	1	16	11.117952	6.019947e-03	7.258929	4.009418
J3_Z-P+_05	NA	3	-1	1	17	11.116273	4.736540e-03	7.054708	3.958315
J3_Z-P+_05	NA	3	-1	1	18	11.114867	8.096841e-03	6.866120	3.907432
J3_Z-P+_06	NA	3	-1	1	10	11.977340	2.086764e-01	6.710621	1.627139
J3_Z-P+_06	NA	3	-1	1	11	11.915199	2.066019e-01	6.390229	1.701563
J3_Z-P+_06	NA	3	-1	1	12	11.849086	9.245956e-02	6.111278	1.759760
J3_Z-P+_06	NA	3	-1	1	13	11.793649	6.487207e-02	5.871061	1.806497
J3_Z-P+_06	NA	3	-1	1	14	11.747669	5.256802e-02	5.661508	1.844068
J3_Z-P+_06	NA	3	-1	1	15	11.707306	2.875922e-02	5.475482	1.873869
J3_Z-P+_06	NA	3	-1	1	16	11.672259	3.070402e-02	5.310513	1.898992
J3_Z-P+_06	NA	3	-1	1	17	11.641786	2.912787e-02	5.162676	1.919903
J3_Z-P+_06	NA	3	-1	1	18	11.614938	2.094565e-02	5.027905	1.936102
J3_Z-P+_07	NA	3	-1	1	10	12.046708	2.010460e-01	6.711597	1.598673
J3_Z-P+_07	NA	3	-1	1	11	11.964960	1.843270e-01	6.376084	1.667836
J3_Z-P+_07	NA	3	-1	1	12	11.910846	9.100589e-02	6.095246	1.721048
J3_Z-P+_07	NA	3	-1	1	13	11.867052	8.300597e-02	5.849767	1.759907
J3_Z-P+_07	NA	3	-1	1	14	11.829470	5.062330e-02	5.635589	1.791567
J3_Z-P+_07	NA	3	-1	1	15	11.796379	6.313827e-02	5.447127	1.818113
J3_Z-P+_07	NA	3	-1	1	16	11.766987	2.843704e-02	5.276836	1.837628
J3_Z-P+_07	NA	3	-1	1	17	11.741514	2.341704e-02	5.122996	1.852444
J3_Z-P+_07	NA	3	-1	1	18	11.719836	2.605352e-02	4.984176	1.864450
J3_Z-P+_08	NA	3	-1	1	10	13.043014	2.329866e-01	6.722812	1.187031
J3_Z-P+_08	NA	3	-1	1	11	12.957710	2.092874e-01	6.390536	1.291638
J3_Z-P+_08	NA	3	-1	1	12	12.848736	2.173440e-01	6.119244	1.400610
J3_Z-P+_08	NA	3	-1	1	13	12.777643	1.031856e-01	5.854682	1.450995
J3_Z-P+_08	NA	3	-1	1	14	12.716219	1.011096e-01	5.633737	1.501564
J3_Z-P+_08	NA	3	-1	1	15	12.658080	6.569327e-02	5.440937	1.546831
J3_Z-P+_08	NA	3	-1	1	16	12.607796	4.032117e-02	5.266997	1.582041
J3_Z-P+_08	NA	3	-1	1	17	12.563757	3.485232e-02	5.110103	1.610519
J3_Z-P+_08	NA	3	-1	1	18	12.524406	2.677724e-02	4.968188	1.634291
J3_Z-P+_09	NA	3	-1	1	11	13.321329	3.862251e-01	6.382440	1.140458
J3_Z-P+_09	NA	3	-1	1	12	13.167803	2.800230e-01	6.181974	1.346164
J3_Z-P+_09	NA	3	-1	1	13	13.101991	1.584618e-01	5.958772	1.443302
J3_Z-P+_09	NA	3	-1	1	14	13.050822	7.699882e-02	5.769785	1.528881
J3_Z-P+_09	NA	3	-1	1	15	13.006479	6.861208e-02	5.613520	1.612233
J3_Z-P+_09	NA	3	-1	1	16	12.964730	6.073711e-02	5.521871	1.732592
J3_Z-P+_09	NA	3	-1	1	17	12.929272	5.210709e-02	5.477005	1.875608
J3_Z-P+_09	NA	3	-1	1	18	12.899226	4.248989e-02	5.536361	2.102690
J3_Z-P+_10	NA	3	-1	1	11	13.049506	3.012997e-01	8.772778	3.637758
J3_Z-P+_10	NA	3	-1	1	12	13.005392	1.940933e-01	8.388399	3.612234
J3_Z-P+_10	NA	3	-1	1	13	12.965711	1.242213e-01	8.061594	3.593091
J3_Z-P+_10	NA	3	-1	1	14	12.936853	6.876510e-02	7.750686	3.546817
J3_Z-P+_10	NA	3	-1	1	15	12.911904	4.309869e-02	7.458595	3.486403
J3_Z-P+_10	NA	3	-1	1	16	12.890132	3.607637e-02	7.147603	3.380127
J3_Z-P+_10	NA	3	-1	1	17	12.870507	3.062168e-02	6.830558	3.245530
J3_Z-P+_10	NA	3	-1	1	18	12.852449	2.984797e-02	6.446061	3.024842
J3_Z-P+_11	NA	3	-1	1	11	14.001503	6.991114e-01	6.396406	0.886772
J3_Z-P+_11	NA	3	-1	1	12	13.914129	5.010774e-01	6.137057	1.027163
J3_Z-P+_11	NA	3	-1	1	13	13.834926	2.329408e-01	5.879298	1.111229
J3_Z-P+_11	NA	3	-1	1	14	13.761140	1.592850e-01	5.656459	1.184736
J3_Z-P+_11	NA	3	-1	1	15	13.692725	1.716496e-01	5.461338	1.248935
J3_Z-P+_11	NA	3	-1	1	16	13.633719	7.614478e-02	5.287758	1.302950
J3_Z-P+_11	NA	3	-1	1	17	13.579225	6.076738e-02	5.129452	1.347014
J3_Z-P+_11	NA	3	-1	1	18	13.529870	4.944560e-02	4.987229	1.385686
J3_Z-P+_12	NA	3	-1	1	10	13.394139	9.859910e-01	6.711378	1.026571
J3_Z-P+_12	NA	3	-1	1	11	13.463116	5.953456e-01	6.398195	1.100418
J3_Z-P+_12	NA	3	-1	1	12	13.500416	3.189160e-01	6.150535	1.192574
J3_Z-P+_12	NA	3	-1	1	13	13.455141	1.974096e-01	5.894836	1.257656
J3_Z-P+_12	NA	3	-1	1	14	13.430966	1.171532e-01	5.678827	1.314394
J3_Z-P+_12	NA	3	-1	1	15	13.412137	7.565209e-02	5.493569	1.367486
J3_Z-P+_12	NA	3	-1	1	16	13.393151	6.708942e-02	5.325943	1.411447
J3_Z-P+_12	NA	3	-1	1	17	13.375334	6.018986e-02	5.174287	1.448641
J3_Z-P+_12	NA	3	-1	1	18	13.357315	2.921738e-02	5.035706	1.480095
J3_Z-P+_13	NA	3	-1	1	12	14.036611	2.614339e-01	6.411167	1.256292
J3_Z-P+_13	NA	3	-1	1	13	14.001155	1.998118e-01	6.126704	1.301346
J3_Z-P+_13	NA	3	-1	1	14	13.951391	1.302524e-01	5.920803	1.387256
J3_Z-P+_13	NA	3	-1	1	15	13.911498	8.952912e-02	5.733812	1.454107
J3_Z-P+_13	NA	3	-1	1	16	13.869741	8.494956e-02	5.548764	1.494971
J3_Z-P+_13	NA	3	-1	1	17	13.833530	6.721885e-02	5.373453	1.520178
J3_Z-P+_13	NA	3	-1	1	18	13.800511	6.190776e-02	5.214997	1.541412
J3_Z-P+_14	NA	3	-1	1	10	14.327626	3.624884e-01	9.208652	3.127649
J3_Z-P+_14	NA	3	-1	1	11	14.276774	2.028787e-01	8.873199	3.255246
J3_Z-P+_14	NA	3	-1	1	12	14.165912	2.136826e-01	8.424229	3.221869
J3_Z-P+_14	NA	3	-1	1	13	14.083504	1.353899e-01	7.913677	3.059938
J3_Z-P+_14	NA	3	-1	1	14	14.032205	8.761300e-02	7.657511	3.097704
J3_Z-P+_14	NA	3	-1	1	15	13.989250	6.907358e-02	7.438120	3.134495
J3_Z-P+_14	NA	3	-1	1	16	13.951726	5.349021e-02	7.241392	3.163637
J3_Z-P+_14	NA	3	-1	1	17	13.919819	4.391329e-02	7.067987	3.190678
J3_Z-P+_14	NA	3	-1	1	18	13.893290	2.839592e-02	6.906850	3.208567
J3_Z-P+_15	NA	3	-1	1	10	14.763426	4.090900e-01	9.371903	3.105936
J3_Z-P+_15	NA	3	-1	1	11	14.699072	2.593994e-01	8.838035	3.053906
J3_Z-P+_15	NA	3	-1	1	12	14.557380	1.518992e-01	8.396894	3.050769
J3_Z-P+_15	NA	3	-1	1	13	14.467125	2.010122e-01	8.021235	3.035285
J3_Z-P+_15	NA	3	-1	1	14	14.386900	9.671891e-02	7.712133	3.037066
J3_Z-P+_15	NA	3	-1	1	15	14.323476	7.297553e-02	7.442843	3.036397
J3_Z-P+_15	NA	3	-1	1	16	14.273671	5.148073e-02	7.200840	3.028989
J3_Z-P+_15	NA	3	-1	1	17	14.223173	6.417662e-02	6.986392	3.024584
J3_Z-P+_15	NA	3	-1	1	18	14.183609	4.735897e-02	6.793771	3.018208
J3_Z-P+_16	NA	3	-1	1	13	14.167621	2.624687e-01	6.117644	1.234915
J3_Z-P+_16	NA	3	-1	1	14	14.109013	1.734202e-01	5.872065	1.287299
J3_Z-P+_16	NA	3	-1	1	15	14.066550	1.286596e-01	5.639891	1.312486
J3_Z-P+_16	NA	3	-1	1	16	14.032712	8.754186e-02	5.450259	1.348834
J3_Z-P+_16	NA	3	-1	1	17	14.002416	6.420763e-02	5.279622	1.379305
J3_Z-P+_16	NA	3	-1	1	18	13.974676	5.327919e-02	5.127393	1.407446
J3_Z-P+_17	NA	3	-1	1	12	14.959330	7.187934e-01	6.189627	0.695888
J3_Z-P+_17	NA	3	-1	1	13	14.945358	4.050973e-01	5.942682	0.791914
J3_Z-P+_17	NA	3	-1	1	14	14.899848	3.513715e-01	5.753854	0.912104
J3_Z-P+_17	NA	3	-1	1	15	14.856050	2.250260e-01	5.953655	1.383370
J3_Z-P+_17	NA	3	-1	1	16	14.810181	1.602872e-01	5.880583	1.551923
J3_Z-P+_17	NA	3	-1	1	17	14.778215	2.046448e-01	5.428917	1.312504
J3_Z-P+_17	NA	3	-1	1	18	14.747990	1.212686e-01	5.646864	1.721066
J3_Z-P+_18	NA	3	-1	1	12	15.102111	3.608204e-01	6.147151	0.600976
J3_Z-P+_18	NA	3	-1	1	13	15.054634	6.305175e-01	5.971704	0.783275
J3_Z-P+_18	NA	3	-1	1	14	15.050982	2.898399e-01	5.724085	0.833223
J3_Z-P+_18	NA	3	-1	1	15	15.028874	3.339672e-01	5.561497	0.938044
J3_Z-P+_18	NA	3	-1	1	16	14.984448	1.469759e-01	5.366184	0.986589
J3_Z-P+_18	NA	3	-1	1	17	14.953243	1.204522e-01	5.221567	1.056401
J3_Z-P+_18	NA	3	-1	1	18	14.923433	1.147442e-01	5.088445	1.115946
J3_Z-P+_19	NA	3	-1	1	12	15.714695	4.143495e-01	8.581576	2.810433
J3_Z-P+_19	NA	3	-1	1	13	15.615172	2.421726e-01	8.240320	2.858708
J3_Z-P+_19	NA	3	-1	1	14	15.527529	1.708928e-01	7.915764	2.870047
J3_Z-P+_19	NA	3	-1	1	15	15.450806	1.328099e-01	7.643325	2.890070
J3_Z-P+_19	NA	3	-1	1	16	15.386660	1.027116e-01	7.407593	2.910442
J3_Z-P+_19	NA	3	-1	1	17	15.332101	9.010777e-02	7.196596	2.925900
J3_Z-P+_19	NA	3	-1	1	18	15.286909	8.033059e-02	7.032706	2.963453
J3_Z-P+_20	NA	3	-1	1	11	14.824828	6.615373e-01	10.432605	4.598991
J3_Z-P+_20	NA	3	-1	1	12	14.774631	3.089476e-01	9.682793	4.256884
J3_Z-P+_20	NA	3	-1	1	13	14.741742	2.573209e-01	8.619833	3.539239
J3_Z-P+_20	NA	3	-1	1	14	14.743775	1.492786e-01	8.225520	3.434486
J3_Z-P+_20	NA	3	-1	1	15	14.744016	9.463287e-02	7.826935	3.291115
J3_Z-P+_20	NA	3	-1	1	16	14.741108	8.544132e-02	7.457958	3.149486
J3_Z-P+_20	NA	3	-1	1	17	14.732595	9.628365e-02	7.063449	2.959744
J3_Z-P+_20	NA	3	-1	1	18	14.717680	6.160651e-02	6.441931	2.524202
J3_Z-P+_21	NA	3	-1	1	13	15.696322	4.910819e-01	6.064144	0.654563
J3_Z-P+_21	NA	3	-1	1	14	15.696220	2.912283e-01	5.878641	0.778107
J3_Z-P+_21	NA	3	-1	1	15	15.620873	2.214640e-01	5.578053	0.772479
J3_Z-P+_21	NA	3	-1	1	16	15.562699	1.442521e-01	5.375600	0.826997
J3_Z-P+_21	NA	3	-1	1	17	15.506906	1.032976e-01	5.198931	0.879545
J3_Z-P+_21	NA	3	-1	1	18	15.453429	7.953702e-02	5.037061	0.923481
J3_Z-P+_22	NA	3	-1	1	11	14.967444	1.053121e+00	9.341050	3.451316
J3_Z-P+_22	NA	3	-1	1	12	14.897761	4.596851e-01	9.503837	4.032709
J3_Z-P+_22	NA	3	-1	1	13	14.877753	3.161423e-01	9.156614	4.029146
J3_Z-P+_22	NA	3	-1	1	14	14.853171	1.653363e-01	8.854876	4.028293
J3_Z-P+_22	NA	3	-1	1	15	14.834001	1.163935e-01	8.221108	3.657605
J3_Z-P+_22	NA	3	-1	1	16	14.827988	9.793037e-02	7.925270	3.591405
J3_Z-P+_22	NA	3	-1	1	17	14.817990	7.204245e-02	8.115511	3.988019
J3_Z-P+_22	NA	3	-1	1	18	14.812431	3.903931e-02	7.929819	3.986869
J3_Z-P+_23	NA	3	-1	1	11	15.299843	7.810379e-01	9.240454	3.219920
J3_Z-P+_23	NA	3	-1	1	12	15.283150	3.068454e-01	9.202072	3.589412
J3_Z-P+_23	NA	3	-1	1	13	15.269821	2.924313e-01	8.415201	3.152610
J3_Z-P+_23	NA	3	-1	1	14	15.240025	1.981248e-01	8.101036	3.148745
J3_Z-P+_23	NA	3	-1	1	15	15.214086	1.503335e-01	7.855797	3.175366
J3_Z-P+_23	NA	3	-1	1	16	15.190375	8.751600e-02	7.626908	3.187126
J3_Z-P+_23	NA	3	-1	1	17	15.170968	6.060248e-02	7.412436	3.186624
J3_Z-P+_23	NA	3	-1	1	18	15.152121	6.194793e-02	7.215810	3.182436
J3_Z-P-_01	NA	3	-1	-1	10	9.970529	5.028449e-02	6.651239	2.419497
J3_Z-P-_01	NA	3	-1	-1	11	9.911025	2.463957e-02	6.318971	2.418953
J3_Z-P-_01	NA	3	-1	-1	12	9.860697	1.685149e-02	6.037141	2.415850
J3_Z-P-_01	NA	3	-1	-1	13	9.818115	1.129259e-02	5.793908	2.410192
J3_Z-P-_01	NA	3	-1	-1	14	9.782539	8.047788e-03	5.581492	2.402627
J3_Z-P-_01	NA	3	-1	-1	15	9.752701	6.980785e-03	5.394071	2.393770
J3_Z-P-_01	NA	3	-1	-1	16	9.727541	5.121595e-03	5.227272	2.384145
J3_Z-P-_01	NA	3	-1	-1	17	9.706103	5.174877e-03	5.077716	2.374120
J3_Z-P-_01	NA	3	-1	-1	18	9.687999	4.619767e-03	4.942747	2.363879
J3_Z-P-_02	NA	3	-1	-1	10	10.860817	1.827314e-01	6.666371	2.056768
J3_Z-P-_02	NA	3	-1	-1	11	10.838737	1.242169e-01	6.331050	2.065974
J3_Z-P-_02	NA	3	-1	-1	12	10.811583	7.525526e-02	6.051359	2.080859
J3_Z-P-_02	NA	3	-1	-1	13	10.786831	3.297969e-02	5.809674	2.092101
J3_Z-P-_02	NA	3	-1	-1	14	10.763993	1.927485e-02	5.598466	2.100674
J3_Z-P-_02	NA	3	-1	-1	15	10.744065	1.398404e-02	5.412143	2.106861
J3_Z-P-_02	NA	3	-1	-1	16	10.726256	1.135727e-02	5.245975	2.110947
J3_Z-P-_02	NA	3	-1	-1	17	10.710288	7.013468e-03	5.096776	2.113468
J3_Z-P-_02	NA	3	-1	-1	18	10.696214	5.917256e-03	4.961965	2.114718
J3_Z-P-_03	NA	3	-1	-1	10	12.028317	2.275261e-01	6.690817	1.585699
J3_Z-P-_03	NA	3	-1	-1	11	11.982195	1.849925e-01	6.364254	1.649225
J3_Z-P-_03	NA	3	-1	-1	12	11.926064	8.939631e-02	6.081786	1.701999
J3_Z-P-_03	NA	3	-1	-1	13	11.877919	1.305454e-01	5.837684	1.744077
J3_Z-P-_03	NA	3	-1	-1	14	11.832821	6.380160e-02	5.623784	1.778673
J3_Z-P-_03	NA	3	-1	-1	15	11.792905	3.445829e-02	5.434205	1.806259
J3_Z-P-_03	NA	3	-1	-1	16	11.758223	2.776177e-02	5.264463	1.827816
J3_Z-P-_03	NA	3	-1	-1	17	11.726652	4.039034e-02	5.111199	1.844787
J3_Z-P-_03	NA	3	-1	-1	18	11.698605	2.458806e-02	4.972118	1.858043
J3_Z-P-_04	NA	3	-1	-1	10	12.453367	1.571743e-01	6.699281	1.413761
J3_Z-P-_04	NA	3	-1	-1	11	12.393956	1.160818e-01	6.375204	1.498145
J3_Z-P-_04	NA	3	-1	-1	12	12.338409	7.257915e-02	6.095180	1.563961
J3_Z-P-_04	NA	3	-1	-1	13	12.287285	4.271467e-02	5.854637	1.619947
J3_Z-P-_04	NA	3	-1	-1	14	12.244270	3.969928e-02	5.641452	1.662640
J3_Z-P-_04	NA	3	-1	-1	15	12.207200	2.478574e-02	5.452185	1.696787
J3_Z-P-_04	NA	3	-1	-1	16	12.173631	3.003566e-02	5.283065	1.725005
J3_Z-P-_04	NA	3	-1	-1	17	12.144578	3.630355e-02	5.130121	1.747297
J3_Z-P-_04	NA	3	-1	-1	18	12.118926	2.195466e-02	4.991101	1.765140
J3_Z-P-_05	NA	3	-1	-1	10	13.590801	4.088303e-01	9.415486	3.647211
J3_Z-P-_05	NA	3	-1	-1	11	13.544083	3.085215e-01	8.938348	3.608711
J3_Z-P-_05	NA	3	-1	-1	12	13.476049	1.555560e-01	8.542274	3.593263
J3_Z-P-_05	NA	3	-1	-1	13	13.443029	1.000216e-01	8.204438	3.571432
J3_Z-P-_05	NA	3	-1	-1	14	13.418649	1.668394e-01	7.902445	3.542015
J3_Z-P-_05	NA	3	-1	-1	15	13.393668	2.801927e-02	7.649973	3.529571
J3_Z-P-_05	NA	3	-1	-1	16	13.373481	4.766206e-02	7.416989	3.508241
J3_Z-P-_05	NA	3	-1	-1	17	13.355918	1.669334e-02	7.207816	3.487578
J3_Z-P-_05	NA	3	-1	-1	18	13.340778	1.354590e-02	7.018541	3.467332
J3_Z-P-_06	NA	3	-1	-1	14	13.887616	1.490519e-01	5.732986	1.220163
J3_Z-P-_06	NA	3	-1	-1	15	13.848184	9.161039e-02	5.518469	1.258241
J3_Z-P-_06	NA	3	-1	-1	16	13.812772	7.662576e-02	5.344494	1.307353
J3_Z-P-_06	NA	3	-1	-1	17	13.780957	6.171620e-02	5.186831	1.348201
J3_Z-P-_06	NA	3	-1	-1	18	13.749737	5.113779e-02	5.042989	1.382919
J3_Z-P-_07	NA	3	-1	-1	11	14.074467	6.533815e-01	6.421199	0.882854
J3_Z-P-_07	NA	3	-1	-1	12	14.111711	3.262191e-01	6.115740	0.933285
J3_Z-P-_07	NA	3	-1	-1	13	14.081040	2.741668e-01	5.861145	1.008256
J3_Z-P-_07	NA	3	-1	-1	14	14.057145	2.097857e-01	5.649034	1.081123
J3_Z-P-_07	NA	3	-1	-1	15	14.034823	1.792486e-01	5.459756	1.142111
J3_Z-P-_07	NA	3	-1	-1	16	14.004632	1.273782e-01	5.291866	1.198648
J3_Z-P-_07	NA	3	-1	-1	17	13.978285	9.959185e-02	5.204177	1.310581
J3_Z-P-_07	NA	3	-1	-1	18	13.949841	7.722901e-02	5.034699	1.321363
J3_Z-P-_08	NA	3	-1	-1	11	14.458700	4.714922e-01	6.487900	0.798358
J3_Z-P-_08	NA	3	-1	-1	12	14.369361	3.771469e-01	6.274992	0.997916
J3_Z-P-_08	NA	3	-1	-1	13	14.320903	2.335654e-01	6.036010	1.100454
J3_Z-P-_08	NA	3	-1	-1	14	14.273629	1.211910e-01	5.845636	1.207377
J3_Z-P-_08	NA	3	-1	-1	15	14.238006	9.015051e-02	5.667694	1.287542
J3_Z-P-_08	NA	3	-1	-1	16	14.202214	9.098931e-02	5.506910	1.355944
J3_Z-P-_08	NA	3	-1	-1	17	14.167893	6.446272e-02	5.355669	1.409259
J3_Z-P-_08	NA	3	-1	-1	18	14.136840	5.029415e-02	5.213450	1.450336
J3_Z-P-_09	NA	3	-1	-1	10	14.788433	1.121513e+00	6.753929	0.477349
J3_Z-P-_09	NA	3	-1	-1	11	14.781654	4.041869e-01	7.233988	1.417362
J3_Z-P-_09	NA	3	-1	-1	12	14.710921	2.160419e-01	7.479137	2.076624
J3_Z-P-_09	NA	3	-1	-1	13	14.630163	1.350828e-01	7.369319	2.327179
J3_Z-P-_09	NA	3	-1	-1	14	14.564281	1.130828e-01	7.119476	2.386769
J3_Z-P-_09	NA	3	-1	-1	15	14.505510	6.105232e-02	6.885744	2.423298
J3_Z-P-_09	NA	3	-1	-1	16	14.455121	4.550653e-02	6.648651	2.423766
J3_Z-P-_09	NA	3	-1	-1	17	14.410614	4.275045e-02	6.417116	2.403098
J3_Z-P-_09	NA	3	-1	-1	18	14.371993	3.406596e-02	6.199854	2.374144
J3_Z-P-_10	NA	3	-1	-1	10	14.959155	2.960107e-01	9.447398	3.098359
J3_Z-P-_10	NA	3	-1	-1	11	14.826491	2.219435e-01	8.867379	3.033110
J3_Z-P-_10	NA	3	-1	-1	12	14.799068	2.529282e-01	7.059542	1.624659
J3_Z-P-_10	NA	3	-1	-1	13	14.731373	1.915337e-01	6.568478	1.491457
J3_Z-P-_10	NA	3	-1	-1	14	14.668285	1.463258e-01	6.291113	1.524610
J3_Z-P-_10	NA	3	-1	-1	15	14.616725	1.220064e-01	6.060044	1.563384
J3_Z-P-_10	NA	3	-1	-1	16	14.569898	8.652345e-02	5.881283	1.622852
J3_Z-P-_10	NA	3	-1	-1	17	14.527394	7.815505e-02	5.743689	1.697141
J3_Z-P-_10	NA	3	-1	-1	18	14.489972	5.741079e-02	5.631410	1.774296
J3_Z-P-_11	NA	3	-1	-1	11	13.941716	1.038970e+00	8.886927	3.400820
J3_Z-P-_11	NA	3	-1	-1	12	13.893921	3.500474e-01	8.576794	3.474321
J3_Z-P-_11	NA	3	-1	-1	13	13.918400	1.786974e-01	8.085560	3.288723
J3_Z-P-_11	NA	3	-1	-1	14	13.936151	1.430140e-01	7.952949	3.424354
J3_Z-P-_11	NA	3	-1	-1	15	13.946753	7.279594e-02	7.719831	3.429280
J3_Z-P-_11	NA	3	-1	-1	16	13.956206	4.824528e-02	7.490214	3.411150
J3_Z-P-_11	NA	3	-1	-1	17	13.962245	3.434106e-02	7.219362	3.330234
J3_Z-P-_11	NA	3	-1	-1	18	13.969175	2.523930e-02	7.062455	3.343972
J3_Z-P-_12	NA	3	-1	-1	12	15.288298	7.851685e-01	6.600420	0.985869
J3_Z-P-_12	NA	3	-1	-1	13	15.231727	5.064298e-01	6.221863	0.972400
J3_Z-P-_12	NA	3	-1	-1	14	15.196184	2.947202e-01	5.932293	0.994247
J3_Z-P-_12	NA	3	-1	-1	15	15.140626	1.557198e-01	5.584939	0.927107
J3_Z-P-_12	NA	3	-1	-1	16	15.081725	9.257800e-02	5.340388	0.932362
J3_Z-P-_12	NA	3	-1	-1	17	15.021958	9.303049e-02	5.155592	0.971286
J3_Z-P-_12	NA	3	-1	-1	18	14.964761	1.139445e-01	5.000940	1.017441
J3_Z-P-_13	NA	3	-1	-1	10	15.717654	8.398100e-01	6.723257	0.052292
J3_Z-P-_13	NA	3	-1	-1	11	15.592050	3.985792e-01	6.422594	0.287076
J3_Z-P-_13	NA	3	-1	-1	12	15.466848	2.819526e-01	6.452612	0.772489
J3_Z-P-_13	NA	3	-1	-1	13	15.363070	2.257716e-01	5.975475	0.680746
J3_Z-P-_13	NA	3	-1	-1	14	15.290548	1.936544e-01	6.106266	1.137556
J3_Z-P-_13	NA	3	-1	-1	15	15.236671	1.778939e-01	5.818647	1.131268
J3_Z-P-_13	NA	3	-1	-1	16	15.198014	1.437700e-01	5.685051	1.243036
J3_Z-P-_13	NA	3	-1	-1	17	15.168240	1.280926e-01	5.531139	1.306086
J3_Z-P-_13	NA	3	-1	-1	18	15.139972	1.242955e-01	5.370995	1.340855
J3_Z-P-_14	NA	3	-1	-1	14	15.303448	2.239062e-01	7.744938	2.772036
J3_Z-P-_14	NA	3	-1	-1	15	15.276900	1.326048e-01	7.689728	2.989973
J3_Z-P-_14	NA	3	-1	-1	16	15.255039	9.852124e-02	7.469728	3.011046
J3_Z-P-_14	NA	3	-1	-1	17	15.235099	8.240055e-02	7.263954	3.020278
J3_Z-P-_14	NA	3	-1	-1	18	15.216840	6.310465e-02	7.076330	3.025729
J4_Z+P+_01	C	4	1	1	10	5.074508	1.386189e-01	2.551080	0.397333
J4_Z+P+_01	C	4	1	1	11	5.088576	3.365868e-08	2.411144	0.408774
J4_Z+P+_01	C	4	1	1	12	5.098272	1.683446e-08	2.291937	0.419622
J4_Z+P+_01	C	4	1	1	13	5.105062	9.442450e-09	2.188136	0.428727
J4_Z+P+_01	C	4	1	1	14	5.109798	5.210677e-09	2.096759	0.436315
J4_Z+P+_01	C	4	1	1	15	5.113071	2.612539e-09	2.015574	0.442599
J4_Z+P+_01	C	4	1	1	16	5.115297	1.103172e-09	1.942868	0.447789
J4_Z+P+_01	C	4	1	1	17	5.116774	3.332419e-10	1.877301	0.452045
J4_Z+P+_01	C	4	1	1	18	5.117717	3.690278e-11	1.817812	0.455517
J4_Z+P+_02	C'	4	1	1	10	6.289252	7.803016e-03	5.202580	2.533264
J4_Z+P+_02	C'	4	1	1	11	6.299025	6.932532e-03	4.949281	2.470595
J4_Z+P+_02	C'	4	1	1	12	6.307745	6.286833e-03	4.735734	2.419247
J4_Z+P+_02	C'	4	1	1	13	6.315638	6.560163e-03	4.552809	2.376188
J4_Z+P+_02	C'	4	1	1	14	6.322862	7.357296e-03	4.394031	2.339398
J4_Z+P+_02	C'	4	1	1	15	6.329575	8.203567e-03	4.254632	2.307414
J4_Z+P+_02	C'	4	1	1	16	6.335842	9.020666e-03	4.131085	2.279271
J4_Z+P+_02	C'	4	1	1	17	6.341727	9.740124e-03	4.020700	2.254237
J4_Z+P+_02	C'	4	1	1	18	6.347279	1.032570e-02	3.921376	2.231781
J4_Z+P+_03	C''	4	1	1	10	7.312793	5.901290e-02	5.279062	2.175330
J4_Z+P+_03	C''	4	1	1	11	7.349553	2.697414e-02	5.030995	2.138924
J4_Z+P+_03	C''	4	1	1	12	7.377503	1.206688e-02	4.821366	2.112015
J4_Z+P+_03	C''	4	1	1	13	7.399668	3.993440e-02	4.641409	2.091187
J4_Z+P+_03	C''	4	1	1	14	7.417227	6.974624e-03	4.484237	2.073987
J4_Z+P+_03	C''	4	1	1	15	7.431399	6.846865e-03	4.346054	2.059873
J4_Z+P+_03	C''	4	1	1	16	7.442915	6.862115e-03	4.223249	2.047863
J4_Z+P+_03	C''	4	1	1	17	7.452358	4.782279e-03	4.113225	2.037400
J4_Z+P+_03	C''	4	1	1	18	7.460217	4.400652e-03	4.013912	2.028062
J4_Z+P+_04	NA	4	1	1	10	8.500690	1.380178e-01	5.278842	1.670937
J4_Z+P+_04	NA	4	1	1	11	8.474022	1.260344e-02	5.014401	1.679848
J4_Z+P+_04	NA	4	1	1	12	8.452609	5.335279e-03	4.789347	1.685168
J4_Z+P+_04	NA	4	1	1	13	8.433204	3.109467e-03	4.595165	1.688745
J4_Z+P+_04	NA	4	1	1	14	8.415634	4.700531e-03	4.425491	1.690805
J4_Z+P+_04	NA	4	1	1	15	8.400237	1.799205e-03	4.276192	1.691960
J4_Z+P+_04	NA	4	1	1	16	8.386455	1.788416e-03	4.142986	1.691826
J4_Z+P+_04	NA	4	1	1	17	8.374414	2.025469e-03	4.023602	1.690942
J4_Z+P+_04	NA	4	1	1	18	8.363795	2.793939e-03	3.915695	1.689320
J4_Z+P+_05	NA	4	1	1	10	9.365887	1.230120e-01	5.349263	1.374147
J4_Z+P+_05	NA	4	1	1	11	9.358418	1.259274e-01	5.061911	1.379345
J4_Z+P+_05	NA	4	1	1	12	9.348153	9.856492e-02	4.834232	1.401170
J4_Z+P+_05	NA	4	1	1	13	9.337496	4.202257e-02	4.632442	1.414367
J4_Z+P+_05	NA	4	1	1	14	9.327359	4.190684e-02	4.458508	1.427554
J4_Z+P+_05	NA	4	1	1	15	9.317366	2.427999e-02	4.305116	1.438740
J4_Z+P+_05	NA	4	1	1	16	9.309338	2.714929e-02	4.168393	1.447497
J4_Z+P+_05	NA	4	1	1	17	9.300886	9.329165e-03	4.044730	1.454005
J4_Z+P+_05	NA	4	1	1	18	9.293587	1.204735e-02	3.933544	1.459665
J4_Z+P+_06	NA	4	1	1	10	9.699653	6.806048e-02	7.811543	3.694767
J4_Z+P+_06	NA	4	1	1	11	9.701596	5.549092e-02	7.445827	3.628220
J4_Z+P+_06	NA	4	1	1	12	9.701741	3.522769e-02	7.132427	3.569511
J4_Z+P+_06	NA	4	1	1	13	9.703288	2.589743e-02	6.861953	3.517811
J4_Z+P+_06	NA	4	1	1	14	9.704105	2.374882e-02	6.627037	3.473658
J4_Z+P+_06	NA	4	1	1	15	9.706525	2.223284e-02	6.416871	3.430776
J4_Z+P+_06	NA	4	1	1	16	9.707382	1.598435e-02	6.229966	3.392731
J4_Z+P+_06	NA	4	1	1	17	9.709320	1.807686e-02	6.062953	3.358460
J4_Z+P+_06	NA	4	1	1	18	9.711433	1.404893e-02	5.910422	3.325316
J4_Z+P+_07	NA	4	1	1	10	10.840908	2.177719e-01	5.317438	0.716286
J4_Z+P+_07	NA	4	1	1	11	10.722112	5.979394e-01	5.036326	0.817143
J4_Z+P+_07	NA	4	1	1	12	10.683481	8.195612e-02	4.798466	0.875011
J4_Z+P+_07	NA	4	1	1	13	10.643105	6.440916e-02	4.601474	0.933434
J4_Z+P+_07	NA	4	1	1	14	10.611705	7.322110e-02	4.427465	0.979159
J4_Z+P+_07	NA	4	1	1	15	10.580904	1.769659e-02	4.273215	1.018127
J4_Z+P+_07	NA	4	1	1	16	10.552615	1.821916e-02	4.134643	1.050367
J4_Z+P+_07	NA	4	1	1	17	10.527170	1.786699e-02	4.009568	1.077267
J4_Z+P+_07	NA	4	1	1	18	10.504046	6.504006e-03	3.897773	1.101680
J4_Z+P+_08	NA	4	1	1	10	10.092416	5.772239e-02	7.970493	3.687020
J4_Z+P+_08	NA	4	1	1	11	10.179565	3.790895e-02	7.593881	3.588191
J4_Z+P+_08	NA	4	1	1	12	10.237769	4.550106e-02	7.281350	3.521581
J4_Z+P+_08	NA	4	1	1	13	10.282030	1.832018e-02	7.007529	3.463931
J4_Z+P+_08	NA	4	1	1	14	10.319527	1.740159e-02	6.771848	3.418486
J4_Z+P+_08	NA	4	1	1	15	10.350958	1.974401e-02	6.563633	3.379285
J4_Z+P+_08	NA	4	1	1	16	10.377055	2.028560e-02	6.380617	3.347653
J4_Z+P+_08	NA	4	1	1	17	10.399285	6.319590e-03	6.215049	3.318370
J4_Z+P+_08	NA	4	1	1	18	10.418613	6.315384e-03	6.063626	3.290274
J4_Z+P+_09	NA	4	1	1	10	11.616696	3.870441e-01	6.365795	1.435379
J4_Z+P+_09	NA	4	1	1	11	11.513695	3.081046e-01	5.451254	0.920580
J4_Z+P+_09	NA	4	1	1	12	11.459489	2.235701e-01	5.472128	1.263688
J4_Z+P+_09	NA	4	1	1	13	11.412881	1.583448e-01	5.088934	1.155599
J4_Z+P+_09	NA	4	1	1	14	11.370761	1.035038e-01	4.973962	1.278999
J4_Z+P+_09	NA	4	1	1	15	11.337000	5.650078e-02	4.785324	1.297632
J4_Z+P+_09	NA	4	1	1	16	11.306853	5.560386e-02	4.669944	1.365222
J4_Z+P+_09	NA	4	1	1	17	11.281799	5.446255e-02	4.496250	1.353750
J4_Z+P+_09	NA	4	1	1	18	11.259312	2.270107e-02	4.320332	1.323193
J4_Z+P+_10	NA	4	1	1	10	11.727712	3.085960e-01	7.434691	2.457157
J4_Z+P+_10	NA	4	1	1	11	11.633359	1.997842e-01	6.995834	2.418072
J4_Z+P+_10	NA	4	1	1	12	11.586755	1.546154e-01	6.698088	2.442910
J4_Z+P+_10	NA	4	1	1	13	11.532311	1.031746e-01	6.608027	2.633531
J4_Z+P+_10	NA	4	1	1	14	11.487548	7.098528e-02	6.274525	2.541612
J4_Z+P+_10	NA	4	1	1	15	11.460704	3.245682e-02	6.069653	2.543905
J4_Z+P+_10	NA	4	1	1	16	11.431941	2.613470e-02	5.836258	2.494976
J4_Z+P+_10	NA	4	1	1	17	11.410147	2.728638e-02	5.695767	2.517516
J4_Z+P+_10	NA	4	1	1	18	11.393273	2.266029e-02	5.587270	2.554471
J4_Z+P+_11	NA	4	1	1	10	11.861238	5.304735e-01	6.184298	1.150092
J4_Z+P+_11	NA	4	1	1	11	11.874844	3.043607e-01	6.150720	1.477933
J4_Z+P+_11	NA	4	1	1	12	11.804458	2.363753e-01	5.661205	1.326076
J4_Z+P+_11	NA	4	1	1	13	11.770845	1.982060e-01	5.201363	1.144659
J4_Z+P+_11	NA	4	1	1	14	11.756665	1.607285e-01	5.008849	1.188486
J4_Z+P+_11	NA	4	1	1	15	11.740262	9.903686e-02	4.809597	1.197846
J4_Z+P+_11	NA	4	1	1	16	11.728283	8.998020e-02	4.635915	1.208019
J4_Z+P+_11	NA	4	1	1	17	11.713995	4.516645e-02	4.470298	1.207412
J4_Z+P+_11	NA	4	1	1	18	11.702211	4.956914e-02	4.322458	1.207423
J4_Z+P+_12	NA	4	1	1	10	12.044310	3.968814e-01	6.889427	1.777520
J4_Z+P+_12	NA	4	1	1	11	12.010505	2.040055e-01	6.680513	1.954343
J4_Z+P+_12	NA	4	1	1	12	12.020154	1.895452e-01	6.309103	1.894761
J4_Z+P+_12	NA	4	1	1	13	11.953450	1.454469e-01	6.312675	2.193038
J4_Z+P+_12	NA	4	1	1	14	11.930382	7.533915e-02	6.098449	2.221636
J4_Z+P+_12	NA	4	1	1	15	11.909980	6.883699e-02	5.938947	2.274985
J4_Z+P+_12	NA	4	1	1	16	11.892561	6.409328e-02	5.787969	2.312059
J4_Z+P+_12	NA	4	1	1	17	11.876438	3.018018e-02	5.660314	2.352180
J4_Z+P+_12	NA	4	1	1	18	11.861974	2.207025e-02	5.543940	2.386377
J4_Z+P+_13	NA	4	1	1	10	12.990896	2.782306e-01	7.920136	2.406475
J4_Z+P+_13	NA	4	1	1	11	12.773566	4.076919e-01	7.654185	2.627749
J4_Z+P+_13	NA	4	1	1	12	12.648900	1.289921e-01	7.200112	2.554867
J4_Z+P+_13	NA	4	1	1	13	12.597809	6.928787e-02	7.004256	2.662547
J4_Z+P+_13	NA	4	1	1	14	12.556802	5.441501e-02	6.752232	2.671861
J4_Z+P+_13	NA	4	1	1	15	12.521274	2.433745e-02	6.533987	2.681968
J4_Z+P+_13	NA	4	1	1	16	12.491128	2.240668e-02	6.338127	2.687270
J4_Z+P+_13	NA	4	1	1	17	12.465541	2.304825e-02	6.158752	2.686525
J4_Z+P+_13	NA	4	1	1	18	12.443987	1.627227e-02	5.997373	2.684883
J4_Z+P+_14	NA	4	1	1	10	12.105391	2.899817e-01	7.544803	2.406973
J4_Z+P+_14	NA	4	1	1	11	12.188290	3.567483e-01	7.648930	2.852801
J4_Z+P+_14	NA	4	1	1	12	12.251069	2.300997e-01	7.317700	2.818557
J4_Z+P+_14	NA	4	1	1	13	12.248870	1.422615e-01	7.057345	2.835895
J4_Z+P+_14	NA	4	1	1	14	12.260629	9.212989e-02	6.806196	2.822068
J4_Z+P+_14	NA	4	1	1	15	12.274677	7.078361e-02	6.593087	2.816930
J4_Z+P+_14	NA	4	1	1	16	12.284370	4.511253e-02	6.400204	2.809777
J4_Z+P+_14	NA	4	1	1	17	12.291582	3.737480e-02	6.228580	2.804809
J4_Z+P+_14	NA	4	1	1	18	12.298112	3.256105e-02	6.072347	2.798688
J4_Z+P+_15	NA	4	1	1	14	12.899704	2.868088e-01	4.516960	0.325163
J4_Z+P+_15	NA	4	1	1	15	12.869801	1.466916e-01	4.359601	0.400361
J4_Z+P+_15	NA	4	1	1	16	12.850539	1.318576e-01	4.212837	0.456933
J4_Z+P+_15	NA	4	1	1	17	12.831158	1.134200e-01	4.084315	0.510248
J4_Z+P+_15	NA	4	1	1	18	12.811248	1.072820e-01	3.965582	0.555330
J4_Z+P+_16	NA	4	1	1	11	12.876396	8.361075e-01	5.165032	0.098132
J4_Z+P+_16	NA	4	1	1	12	12.894865	5.322693e-01	4.901517	0.165942
J4_Z+P+_16	NA	4	1	1	13	12.983601	3.047456e-01	4.711749	0.237080
J4_Z+P+_16	NA	4	1	1	14	12.999874	2.394608e-01	4.532354	0.308006
J4_Z+P+_16	NA	4	1	1	15	12.977322	1.354921e-01	4.376885	0.384568
J4_Z+P+_16	NA	4	1	1	16	12.960240	1.116825e-01	4.235544	0.447577
J4_Z+P+_16	NA	4	1	1	17	12.941343	1.009997e-01	4.108461	0.503702
J4_Z+P+_16	NA	4	1	1	18	12.925240	1.338713e-01	3.991902	0.551307
J4_Z+P+_17	NA	4	1	1	10	13.551617	1.301341e-01	10.543706	4.792061
J4_Z+P+_17	NA	4	1	1	11	13.539604	5.715572e-01	8.148385	2.820510
J4_Z+P+_17	NA	4	1	1	12	13.514570	4.430824e-01	7.417574	2.454416
J4_Z+P+_17	NA	4	1	1	13	13.487462	2.755736e-01	7.378087	2.729768
J4_Z+P+_17	NA	4	1	1	14	13.455165	1.965447e-01	7.105945	2.733649
J4_Z+P+_17	NA	4	1	1	15	13.408770	1.015814e-01	6.752852	2.627805
J4_Z+P+_17	NA	4	1	1	16	13.376873	6.395482e-02	6.368540	2.458801
J4_Z+P+_17	NA	4	1	1	17	13.349671	7.621192e-02	6.175011	2.456513
J4_Z+P+_17	NA	4	1	1	18	13.324229	4.701143e-02	6.007325	2.460521
J4_Z+P+_18	NA	4	1	1	12	13.960428	2.992342e-01	7.045005	1.918107
J4_Z+P+_18	NA	4	1	1	13	13.881427	2.155142e-01	7.195728	2.411633
J4_Z+P+_18	NA	4	1	1	14	13.838151	1.606020e-01	6.850364	2.353615
J4_Z+P+_18	NA	4	1	1	15	13.813207	1.200568e-01	6.825105	2.575638
J4_Z+P+_18	NA	4	1	1	16	13.771710	8.621245e-02	6.462266	2.437126
J4_Z+P+_18	NA	4	1	1	17	13.759251	7.695928e-02	6.008780	2.176196
J4_Z+P+_18	NA	4	1	1	18	13.743318	6.157573e-02	5.820160	2.161799
J4_Z+P+_19	NA	4	1	1	10	14.032938	1.256762e+00	8.050644	2.094714
J4_Z+P+_19	NA	4	1	1	11	13.952694	4.644378e-01	7.682089	2.191662
J4_Z+P+_19	NA	4	1	1	12	13.898210	3.353901e-01	6.359069	1.255021
J4_Z+P+_19	NA	4	1	1	13	13.830205	2.507377e-01	7.338710	2.572269
J4_Z+P+_19	NA	4	1	1	14	13.776068	1.461302e-01	6.874347	2.397772
J4_Z+P+_19	NA	4	1	1	15	13.751052	9.074872e-02	6.710206	2.479860
J4_Z+P+_19	NA	4	1	1	16	13.729464	8.245503e-02	6.545841	2.533048
J4_Z+P+_19	NA	4	1	1	17	13.711580	6.523621e-02	6.386183	2.566878
J4_Z+P+_19	NA	4	1	1	18	13.697717	5.776754e-02	6.239527	2.593304
J4_Z+P+_20	NA	4	1	1	12	13.361295	2.372742e-01	9.194460	4.287591
J4_Z+P+_20	NA	4	1	1	13	13.379748	2.481068e-01	7.939225	3.328028
J4_Z+P+_20	NA	4	1	1	14	13.423391	1.302485e-01	8.468272	4.106301
J4_Z+P+_20	NA	4	1	1	15	13.438218	7.529560e-02	8.258193	4.124086
J4_Z+P+_20	NA	4	1	1	16	13.443924	4.947682e-02	8.122454	4.193118
J4_Z+P+_20	NA	4	1	1	17	13.449502	4.691832e-02	7.845076	4.098771
J4_Z+P+_20	NA	4	1	1	18	13.452909	3.928367e-02	7.580712	3.999655
J4_Z+P+_21	NA	4	1	1	11	13.790332	3.399782e-01	7.701137	2.274600
J4_Z+P+_21	NA	4	1	1	12	13.732022	3.308063e-01	7.224261	2.181245
J4_Z+P+_21	NA	4	1	1	13	13.651078	2.267037e-01	8.155277	3.450570
J4_Z+P+_21	NA	4	1	1	14	13.652824	1.350387e-01	7.972022	3.535496
J4_Z+P+_21	NA	4	1	1	15	13.658612	8.489520e-02	7.177750	2.975842
J4_Z+P+_21	NA	4	1	1	16	13.656680	8.575547e-02	6.655895	2.664375
J4_Z+P+_21	NA	4	1	1	17	13.648706	7.478453e-02	6.340920	2.539128
J4_Z+P+_21	NA	4	1	1	18	13.638841	7.344422e-02	6.122385	2.491834
J4_Z+P+_22	NA	4	1	1	11	14.126029	7.601427e-01	6.222843	0.664208
J4_Z+P+_22	NA	4	1	1	12	14.088824	5.178467e-01	5.508237	0.334187
J4_Z+P+_22	NA	4	1	1	13	14.082150	3.995090e-01	5.271989	0.418717
J4_Z+P+_22	NA	4	1	1	14	14.102718	2.851094e-01	5.094313	0.511592
J4_Z+P+_22	NA	4	1	1	15	14.051931	2.201777e-01	4.870394	0.547486
J4_Z+P+_22	NA	4	1	1	16	14.027212	1.630419e-01	4.706967	0.607149
J4_Z+P+_22	NA	4	1	1	17	14.007043	1.193059e-01	4.584406	0.682800
J4_Z+P+_22	NA	4	1	1	18	13.985093	1.058512e-01	4.479893	0.757173
J4_Z+P+_23	NA	4	1	1	12	14.021524	3.358186e-01	7.287049	2.137715
J4_Z+P+_23	NA	4	1	1	13	13.943328	2.726478e-01	7.112846	2.307418
J4_Z+P+_23	NA	4	1	1	14	13.920979	1.324445e-01	6.910410	2.386746
J4_Z+P+_23	NA	4	1	1	15	13.907352	9.558628e-02	6.715360	2.436930
J4_Z+P+_23	NA	4	1	1	16	13.895863	7.282221e-02	6.589544	2.528117
J4_Z+P+_23	NA	4	1	1	17	13.886295	5.780120e-02	6.579129	2.711157
J4_Z+P+_23	NA	4	1	1	18	13.883077	4.905374e-02	6.893755	3.198191
J4_Z+P+_24	NA	4	1	1	10	14.884343	4.466357e-01	8.000284	1.682997
J4_Z+P+_24	NA	4	1	1	11	14.725011	5.411263e-01	7.722978	1.928642
J4_Z+P+_24	NA	4	1	1	12	14.634568	3.995940e-01	7.324716	1.950244
J4_Z+P+_24	NA	4	1	1	13	14.604063	4.660903e-01	7.041890	2.008746
J4_Z+P+_24	NA	4	1	1	14	14.481278	2.580526e-01	6.828545	2.122810
J4_Z+P+_24	NA	4	1	1	15	14.444681	1.671169e-01	6.605553	2.161820
J4_Z+P+_24	NA	4	1	1	16	14.405848	1.135725e-01	6.399448	2.188964
J4_Z+P+_24	NA	4	1	1	17	14.368429	7.484529e-02	6.211093	2.208825
J4_Z+P+_24	NA	4	1	1	18	14.334003	6.048103e-02	6.041417	2.225820
J4_Z+P+_25	NA	4	1	1	12	14.725834	1.058746e+00	5.176457	-0.231532
J4_Z+P+_25	NA	4	1	1	13	14.668486	4.241796e-01	6.933798	1.878451
J4_Z+P+_25	NA	4	1	1	14	14.610638	3.067300e-01	6.859501	2.111730
J4_Z+P+_25	NA	4	1	1	15	14.550712	1.921868e-01	6.607483	2.131132
J4_Z+P+_25	NA	4	1	1	16	14.524281	1.246629e-01	6.406006	2.160907
J4_Z+P+_25	NA	4	1	1	17	14.500029	1.072596e-01	6.214897	2.175972
J4_Z+P+_25	NA	4	1	1	18	14.475569	7.778912e-02	6.042330	2.189049
J4_Z+P+_26	NA	4	1	1	10	15.099800	5.344955e-01	8.094411	1.685678
J4_Z+P+_26	NA	4	1	1	11	14.965038	2.687152e-01	7.703460	1.814673
J4_Z+P+_26	NA	4	1	1	12	14.878591	2.803094e-01	7.390703	1.926615
J4_Z+P+_26	NA	4	1	1	13	14.844635	2.310820e-01	7.014004	1.897949
J4_Z+P+_26	NA	4	1	1	14	14.777249	1.688482e-01	6.773014	1.971102
J4_Z+P+_26	NA	4	1	1	15	14.716044	1.437930e-01	6.571387	2.044172
J4_Z+P+_26	NA	4	1	1	16	14.672070	1.143067e-01	6.389571	2.101277
J4_Z+P+_26	NA	4	1	1	17	14.637332	9.952760e-02	6.273682	2.196511
J4_Z+P+_26	NA	4	1	1	18	14.617362	7.160299e-02	6.209246	2.318221
J4_Z+P+_27	NA	4	1	1	13	14.733545	2.857781e-01	7.040782	1.963013
J4_Z+P+_27	NA	4	1	1	14	14.709601	2.049020e-01	6.823308	2.043379
J4_Z+P+_27	NA	4	1	1	15	14.665520	1.408292e-01	6.651060	2.139389
J4_Z+P+_27	NA	4	1	1	16	14.630223	1.283850e-01	6.467529	2.191466
J4_Z+P+_27	NA	4	1	1	17	14.610474	1.094995e-01	6.250828	2.181139
J4_Z+P+_27	NA	4	1	1	18	14.585810	7.882589e-02	6.006504	2.123878
J4_Z+P+_28	NA	4	1	1	10	13.963075	4.048089e-01	8.075826	2.149548
J4_Z+P+_28	NA	4	1	1	11	13.921360	3.281251e-01	7.857073	2.378976
J4_Z+P+_28	NA	4	1	1	12	13.843406	2.763815e-01	7.473410	2.389488
J4_Z+P+_28	NA	4	1	1	13	13.807952	2.827620e-01	6.983983	2.225211
J4_Z+P+_28	NA	4	1	1	14	13.749066	2.177204e-01	7.247740	2.779939
J4_Z+P+_28	NA	4	1	1	15	13.763532	1.201223e-01	7.352222	3.118036
J4_Z+P+_28	NA	4	1	1	16	13.805539	8.044761e-02	7.541548	3.506520
J4_Z+P+_28	NA	4	1	1	17	13.821921	5.076038e-02	7.573848	3.723807
J4_Z+P+_28	NA	4	1	1	18	13.837790	4.980103e-02	6.994997	3.311488
J4_Z+P+_29	NA	4	1	1	12	14.188146	7.429339e-01	7.431141	2.220615
J4_Z+P+_29	NA	4	1	1	13	14.229357	3.872337e-01	6.851740	1.947734
J4_Z+P+_29	NA	4	1	1	14	14.219717	2.459884e-01	6.879683	2.258943
J4_Z+P+_29	NA	4	1	1	15	14.219459	1.640571e-01	6.669074	2.294628
J4_Z+P+_29	NA	4	1	1	16	14.218526	1.123287e-01	6.471292	2.315559
J4_Z+P+_29	NA	4	1	1	17	14.220559	8.723053e-02	6.291511	2.330431
J4_Z+P+_29	NA	4	1	1	18	14.219712	6.524726e-02	6.130077	2.344904
J4_Z+P+_30	NA	4	1	1	15	15.004781	2.874363e-01	6.100304	1.484264
J4_Z+P+_30	NA	4	1	1	16	14.968776	2.202927e-01	6.070913	1.695899
J4_Z+P+_30	NA	4	1	1	17	14.940181	2.266398e-01	5.835179	1.673651
J4_Z+P+_30	NA	4	1	1	18	14.907954	1.137231e-01	5.724459	1.756081
J4_Z+P+_31	NA	4	1	1	10	15.515719	4.680501e-01	8.095771	1.510512
J4_Z+P+_31	NA	4	1	1	11	15.394298	4.327851e-01	7.717899	1.660197
J4_Z+P+_31	NA	4	1	1	12	15.272355	3.345576e-01	7.466220	1.857524
J4_Z+P+_31	NA	4	1	1	13	15.191830	3.467675e-01	7.371218	2.135506
J4_Z+P+_31	NA	4	1	1	14	15.096386	3.460447e-01	6.829609	1.923993
J4_Z+P+_31	NA	4	1	1	15	15.035280	2.549780e-01	6.078172	1.452748
J4_Z+P+_31	NA	4	1	1	16	14.986773	2.192701e-01	5.377328	0.997053
J4_Z+P+_31	NA	4	1	1	17	14.963726	1.955363e-01	5.533412	1.365326
J4_Z+P+_31	NA	4	1	1	18	14.941096	1.635002e-01	5.508903	1.531703
J4_Z+P+_32	NA	4	1	1	15	15.610952	2.365707e-01	7.000315	2.197793
J4_Z+P+_32	NA	4	1	1	16	15.544837	1.826218e-01	6.408545	1.865162
J4_Z+P+_32	NA	4	1	1	17	15.496537	1.290081e-01	6.220128	1.903629
J4_Z+P+_32	NA	4	1	1	18	15.452019	9.282152e-02	6.051287	1.938083
J4_Z+P+_33	NA	4	1	1	10	15.785536	3.787160e-01	8.355226	1.655450
J4_Z+P+_33	NA	4	1	1	11	15.736945	3.814281e-01	10.144542	3.952007
J4_Z+P+_33	NA	4	1	1	12	15.711885	4.141466e-01	9.712284	3.942173
J4_Z+P+_33	NA	4	1	1	13	15.740311	7.186443e-01	6.847361	1.422620
J4_Z+P+_33	NA	4	1	1	14	15.689661	2.606299e-01	7.170149	2.071746
J4_Z+P+_33	NA	4	1	1	15	15.676713	3.355696e-01	7.029651	2.206898
J4_Z+P+_33	NA	4	1	1	16	15.580725	2.248052e-01	6.945100	2.391228
J4_Z+P+_33	NA	4	1	1	17	15.558295	1.574403e-01	6.538173	2.204472
J4_Z+P+_33	NA	4	1	1	18	15.536027	1.579949e-01	6.237550	2.101984
J4_Z+P-_01	C^-	4	1	-1	10	8.090873	2.568945e-02	5.214860	1.780891
J4_Z+P-_01	C^-	4	1	-1	11	8.097436	1.294078e-01	4.953139	1.766774
J4_Z+P-_01	C^-	4	1	-1	12	8.097942	7.810734e-03	4.731684	1.757755
J4_Z+P-_01	C^-	4	1	-1	13	8.096542	8.115898e-03	4.541449	1.751057
J4_Z+P-_01	C^-	4	1	-1	14	8.093585	1.724885e-03	4.375436	1.745402
J4_Z+P-_01	C^-	4	1	-1	15	8.090138	1.110407e-03	4.229637	1.740803
J4_Z+P-_01	C^-	4	1	-1	16	8.086401	7.831752e-04	4.100166	1.736705
J4_Z+P-_01	C^-	4	1	-1	17	8.082581	6.082018e-04	3.983954	1.732583
J4_Z+P-_01	C^-	4	1	-1	18	8.078869	4.959723e-04	3.879086	1.728556
J4_Z+P-_02	NA	4	1	-1	10	10.005108	1.541106e-01	5.301278	1.054860
J4_Z+P-_02	NA	4	1	-1	11	9.992791	9.411451e-02	5.035492	1.103299
J4_Z+P-_02	NA	4	1	-1	12	9.983001	8.038954e-02	4.809803	1.143596
J4_Z+P-_02	NA	4	1	-1	13	9.966659	6.149557e-02	4.615072	1.180163
J4_Z+P-_02	NA	4	1	-1	14	9.950997	1.468573e-02	4.444006	1.210399
J4_Z+P-_02	NA	4	1	-1	15	9.936874	1.732120e-02	4.291830	1.234870
J4_Z+P-_02	NA	4	1	-1	16	9.923441	6.045440e-02	4.155237	1.254854
J4_Z+P-_02	NA	4	1	-1	17	9.910904	3.877931e-03	4.031876	1.271233
J4_Z+P-_02	NA	4	1	-1	18	9.899235	3.466496e-03	3.919718	1.284620
J4_Z+P-_03	NA	4	1	-1	10	11.124440	1.242075e-01	7.993001	3.271510
J4_Z+P-_03	NA	4	1	-1	11	11.151292	5.845842e-02	7.608482	3.220415
J4_Z+P-_03	NA	4	1	-1	12	11.175458	7.929762e-02	7.278085	3.173954
J4_Z+P-_03	NA	4	1	-1	13	11.191413	5.396976e-02	6.992697	3.135688
J4_Z+P-_03	NA	4	1	-1	14	11.202061	1.153535e-01	6.745019	3.104876
J4_Z+P-_03	NA	4	1	-1	15	11.209118	5.345503e-02	6.527761	3.079410
J4_Z+P-_03	NA	4	1	-1	16	11.213890	1.599695e-02	6.335527	3.057976
J4_Z+P-_03	NA	4	1	-1	17	11.217946	1.239823e-02	6.162777	3.038063
J4_Z+P-_03	NA	4	1	-1	18	11.221151	1.532436e-02	6.006887	3.019906
J4_Z+P-_04	NA	4	1	-1	11	11.952866	3.060369e-01	5.423901	0.720412
J4_Z+P-_04	NA	4	1	-1	12	11.895452	1.950248e-01	5.704179	1.335634
J4_Z+P-_04	NA	4	1	-1	13	11.866231	1.126277e-01	6.641149	2.551571
J4_Z+P-_04	NA	4	1	-1	14	11.835567	5.092824e-02	6.641174	2.795171
J4_Z+P-_04	NA	4	1	-1	15	11.808528	8.077318e-02	6.468511	2.835759
J4_Z+P-_04	NA	4	1	-1	16	11.784236	2.463204e-02	6.280524	2.836274
J4_Z+P-_04	NA	4	1	-1	17	11.764263	1.512767e-02	6.106857	2.829968
J4_Z+P-_04	NA	4	1	-1	18	11.747462	1.503484e-02	5.946499	2.819418
J4_Z+P-_05	NA	4	1	-1	10	12.024446	2.126365e-01	7.993933	2.890458
J4_Z+P-_05	NA	4	1	-1	11	11.981136	1.544400e-01	7.372769	2.658156
J4_Z+P-_05	NA	4	1	-1	12	11.921232	1.157099e-01	6.425728	2.047715
J4_Z+P-_05	NA	4	1	-1	13	11.902461	1.540551e-01	4.999360	0.897296
J4_Z+P-_05	NA	4	1	-1	14	11.895452	1.483300e-01	4.576136	0.710673
J4_Z+P-_05	NA	4	1	-1	15	11.885199	1.472246e-01	4.371252	0.714914
J4_Z+P-_05	NA	4	1	-1	16	11.870117	7.046553e-02	4.225571	0.756221
J4_Z+P-_05	NA	4	1	-1	17	11.855205	5.360158e-02	4.096631	0.794411
J4_Z+P-_05	NA	4	1	-1	18	11.840258	3.749519e-02	3.983440	0.831658
J4_Z+P-_06	NA	4	1	-1	10	12.514937	1.486766e-01	7.926435	2.614783
J4_Z+P-_06	NA	4	1	-1	11	12.418636	2.326930e-01	7.247564	2.360794
J4_Z+P-_06	NA	4	1	-1	12	12.318592	1.620021e-01	6.792988	2.269046
J4_Z+P-_06	NA	4	1	-1	13	12.282407	1.274076e-01	6.596928	2.363919
J4_Z+P-_06	NA	4	1	-1	14	12.253957	4.892761e-02	6.393127	2.411167
J4_Z+P-_06	NA	4	1	-1	15	12.230740	5.622904e-02	6.194676	2.432036
J4_Z+P-_06	NA	4	1	-1	16	12.209020	3.391091e-02	6.007237	2.438834
J4_Z+P-_06	NA	4	1	-1	17	12.189856	4.197351e-02	5.839435	2.444000
J4_Z+P-_06	NA	4	1	-1	18	12.172904	1.503141e-02	5.678945	2.438615
J4_Z+P-_07	NA	4	1	-1	10	12.644666	5.196703e-01	5.930403	0.563690
J4_Z+P-_07	NA	4	1	-1	11	12.606714	3.786489e-01	5.563163	0.602383
J4_Z+P-_07	NA	4	1	-1	12	12.554238	2.094958e-01	5.389094	0.778613
J4_Z+P-_07	NA	4	1	-1	13	12.515581	1.551652e-01	5.097024	0.783654
J4_Z+P-_07	NA	4	1	-1	14	12.482197	1.223360e-01	4.870548	0.814421
J4_Z+P-_07	NA	4	1	-1	15	12.452034	7.372661e-02	4.684530	0.853812
J4_Z+P-_07	NA	4	1	-1	16	12.422507	5.904697e-02	4.527771	0.896971
J4_Z+P-_07	NA	4	1	-1	17	12.397014	8.420524e-02	4.387059	0.933921
J4_Z+P-_07	NA	4	1	-1	18	12.373202	4.104867e-02	4.267251	0.973604
J4_Z+P-_08	NA	4	1	-1	10	13.050533	1.104738e+00	7.963595	2.424623
J4_Z+P-_08	NA	4	1	-1	11	13.022611	3.251113e-01	7.632282	2.507846
J4_Z+P-_08	NA	4	1	-1	12	13.016843	2.768549e-01	7.265912	2.485542
J4_Z+P-_08	NA	4	1	-1	13	13.002721	2.262063e-01	6.979876	2.498618
J4_Z+P-_08	NA	4	1	-1	14	12.988170	2.070939e-01	6.721343	2.500798
J4_Z+P-_08	NA	4	1	-1	15	12.967455	1.174179e-01	6.502394	2.513112
J4_Z+P-_08	NA	4	1	-1	16	12.950865	6.300716e-02	6.305278	2.520051
J4_Z+P-_08	NA	4	1	-1	17	12.936473	5.947503e-02	6.129810	2.526407
J4_Z+P-_08	NA	4	1	-1	18	12.922748	4.791815e-02	5.970637	2.530705
J4_Z+P-_09	NA	4	1	-1	12	13.063998	3.726644e-01	7.239990	2.442302
J4_Z+P-_09	NA	4	1	-1	13	13.060984	2.271453e-01	7.020819	2.519481
J4_Z+P-_09	NA	4	1	-1	14	13.062092	1.173830e-01	6.771175	2.526609
J4_Z+P-_09	NA	4	1	-1	15	13.067681	8.251745e-02	6.554070	2.533955
J4_Z+P-_09	NA	4	1	-1	16	13.071969	5.576584e-02	6.357114	2.536491
J4_Z+P-_09	NA	4	1	-1	17	13.074886	5.036443e-02	6.181512	2.539555
J4_Z+P-_09	NA	4	1	-1	18	13.076495	4.703189e-02	6.022432	2.541573
J4_Z+P-_10	NA	4	1	-1	12	13.860515	4.587028e-01	6.402706	1.312501
J4_Z+P-_10	NA	4	1	-1	13	13.859097	3.393652e-01	6.556670	1.780271
J4_Z+P-_10	NA	4	1	-1	14	13.839430	1.922894e-01	6.574442	2.077277
J4_Z+P-_10	NA	4	1	-1	15	13.810990	1.467826e-01	6.428348	2.179562
J4_Z+P-_10	NA	4	1	-1	16	13.786242	1.041364e-01	6.271456	2.242069
J4_Z+P-_10	NA	4	1	-1	17	13.762626	9.357423e-02	6.116783	2.283258
J4_Z+P-_10	NA	4	1	-1	18	13.742102	8.359799e-02	5.958030	2.299993
J4_Z+P-_11	NA	4	1	-1	11	14.105911	3.932000e-01	7.651924	2.101206
J4_Z+P-_11	NA	4	1	-1	12	14.191490	3.101840e-01	7.352378	2.140624
J4_Z+P-_11	NA	4	1	-1	13	14.166723	2.159453e-01	6.894880	2.012461
J4_Z+P-_11	NA	4	1	-1	14	14.137295	1.553488e-01	6.630143	2.036186
J4_Z+P-_11	NA	4	1	-1	15	14.110486	1.103074e-01	6.361952	2.021030
J4_Z+P-_11	NA	4	1	-1	16	14.084254	7.947567e-02	6.139825	2.023336
J4_Z+P-_11	NA	4	1	-1	17	14.063105	6.435751e-02	5.927169	2.009947
J4_Z+P-_11	NA	4	1	-1	18	14.043301	6.852963e-02	5.747518	2.009304
J4_Z+P-_12	NA	4	1	-1	12	13.971176	4.781706e-01	5.966858	0.836013
J4_Z+P-_12	NA	4	1	-1	13	13.991549	3.306232e-01	5.372484	0.550437
J4_Z+P-_12	NA	4	1	-1	14	13.986618	3.126864e-01	4.975606	0.430613
J4_Z+P-_12	NA	4	1	-1	15	13.979823	2.314416e-01	4.814610	0.513885
J4_Z+P-_12	NA	4	1	-1	16	13.967255	1.675532e-01	4.666662	0.584368
J4_Z+P-_12	NA	4	1	-1	17	13.953258	1.360853e-01	4.553511	0.666887
J4_Z+P-_12	NA	4	1	-1	18	13.938819	8.936757e-02	4.448482	0.738080
J4_Z+P-_13	NA	4	1	-1	10	14.129045	6.673767e-01	8.068828	2.072108
J4_Z+P-_13	NA	4	1	-1	11	14.218198	4.821724e-01	7.570581	1.975677
J4_Z+P-_13	NA	4	1	-1	12	14.244978	3.686505e-01	7.373522	2.142125
J4_Z+P-_13	NA	4	1	-1	13	14.202314	2.779961e-01	6.997749	2.103063
J4_Z+P-_13	NA	4	1	-1	14	14.185687	2.304034e-01	6.679500	2.069818
J4_Z+P-_13	NA	4	1	-1	15	14.167943	1.415594e-01	6.446539	2.087941
J4_Z+P-_13	NA	4	1	-1	16	14.152280	8.493291e-02	6.258173	2.121801
J4_Z+P-_13	NA	4	1	-1	17	14.136898	8.246223e-02	6.085122	2.147345
J4_Z+P-_13	NA	4	1	-1	18	14.121285	4.664251e-02	5.930682	2.171708
J4_Z+P-_14	NA	4	1	-1	12	14.540085	3.806576e-01	7.237063	1.897289
J4_Z+P-_14	NA	4	1	-1	13	14.437271	3.384822e-01	7.031124	2.055462
J4_Z+P-_14	NA	4	1	-1	14	14.390343	2.400999e-01	6.625946	1.949761
J4_Z+P-_14	NA	4	1	-1	15	14.363968	1.802139e-01	6.501214	2.082312
J4_Z+P-_14	NA	4	1	-1	16	14.336886	1.081980e-01	6.319408	2.129081
J4_Z+P-_14	NA	4	1	-1	17	14.311447	9.117140e-02	6.140330	2.153933
J4_Z+P-_14	NA	4	1	-1	18	14.287545	6.393271e-02	5.974746	2.171516
J4_Z+P-_15	NA	4	1	-1	14	14.463683	4.473315e-01	5.026346	0.326329
J4_Z+P-_15	NA	4	1	-1	15	14.440547	2.837438e-01	4.734332	0.291871
J4_Z+P-_15	NA	4	1	-1	16	14.426311	1.966273e-01	4.575317	0.358852
J4_Z+P-_15	NA	4	1	-1	17	14.414200	1.869137e-01	4.454101	0.439084
J4_Z+P-_15	NA	4	1	-1	18	14.398185	1.372679e-01	4.346770	0.514089
J4_Z+P-_16	NA	4	1	-1	12	15.031864	8.958909e-01	7.431624	1.911247
J4_Z+P-_16	NA	4	1	-1	13	14.994550	5.734045e-01	7.100222	1.932500
J4_Z+P-_16	NA	4	1	-1	14	15.006816	3.293461e-01	6.863724	1.987214
J4_Z+P-_16	NA	4	1	-1	15	14.968446	2.409922e-01	6.620036	2.015173
J4_Z+P-_16	NA	4	1	-1	16	14.932311	1.533656e-01	6.421042	2.056686
J4_Z+P-_16	NA	4	1	-1	17	14.892433	1.098341e-01	6.258011	2.109783
J4_Z+P-_16	NA	4	1	-1	18	14.861487	8.813272e-02	6.114666	2.158657
J4_Z+P-_17	NA	4	1	-1	10	14.492376	4.806785e-01	7.457845	1.306919
J4_Z+P-_17	NA	4	1	-1	11	14.573903	2.869071e-01	10.261723	4.526848
J4_Z+P-_17	NA	4	1	-1	12	14.643590	2.961018e-01	9.703442	4.325657
J4_Z+P-_17	NA	4	1	-1	13	14.613070	3.075720e-01	8.877908	3.841659
J4_Z+P-_17	NA	4	1	-1	14	14.652032	2.467889e-01	8.278250	3.517028
J4_Z+P-_17	NA	4	1	-1	15	14.653634	1.935304e-01	7.743784	3.235769
J4_Z+P-_17	NA	4	1	-1	16	14.658836	1.342854e-01	7.062448	2.778022
J4_Z+P-_17	NA	4	1	-1	17	14.647893	1.202117e-01	6.371589	2.291477
J4_Z+P-_17	NA	4	1	-1	18	14.626197	1.131605e-01	5.938767	2.045390
J4_Z+P-_18	NA	4	1	-1	15	15.522203	2.231551e-01	6.605652	1.830433
J4_Z+P-_18	NA	4	1	-1	16	15.466502	2.058753e-01	6.404652	1.884164
J4_Z+P-_18	NA	4	1	-1	17	15.419988	1.738737e-01	6.230319	1.935143
J4_Z+P-_18	NA	4	1	-1	18	15.379156	1.312016e-01	6.114645	2.020837
J4_Z+P-_19	NA	4	1	-1	10	15.116908	3.704176e-01	8.065320	1.649326
J4_Z+P-_19	NA	4	1	-1	11	15.015976	2.221646e-01	7.679688	1.770857
J4_Z+P-_19	NA	4	1	-1	12	14.951677	2.234265e-01	7.360968	1.870039
J4_Z+P-_19	NA	4	1	-1	13	14.896578	2.703306e-01	7.040747	1.906790
J4_Z+P-_19	NA	4	1	-1	14	14.853766	1.893283e-01	6.787309	1.960533
J4_Z+P-_19	NA	4	1	-1	15	14.827266	1.872624e-01	6.596659	2.035229
J4_Z+P-_19	NA	4	1	-1	16	14.820115	1.673375e-01	6.412840	2.081276
J4_Z+P-_19	NA	4	1	-1	17	14.812936	1.551832e-01	6.218293	2.092209
J4_Z+P-_19	NA	4	1	-1	18	14.799646	1.255113e-01	6.098109	2.158562
J4_Z+P-_20	NA	4	1	-1	12	14.717970	5.457234e-01	7.779989	2.374889
J4_Z+P-_20	NA	4	1	-1	13	14.790427	3.399895e-01	7.509586	2.412213
J4_Z+P-_20	NA	4	1	-1	14	14.768903	2.425475e-01	7.295802	2.496602
J4_Z+P-_20	NA	4	1	-1	15	14.764872	1.454058e-01	7.273471	2.731235
J4_Z+P-_20	NA	4	1	-1	16	14.754560	1.273306e-01	7.423595	3.111191
J4_Z+P-_20	NA	4	1	-1	17	14.750177	8.981408e-02	7.657202	3.548599
J4_Z+P-_20	NA	4	1	-1	18	14.752871	5.704885e-02	7.606248	3.679151
J4_Z+P-_21	NA	4	1	-1	13	15.118202	3.508860e-01	6.966376	1.756039
J4_Z+P-_21	NA	4	1	-1	14	15.089996	2.742154e-01	6.893643	1.990104
J4_Z+P-_21	NA	4	1	-1	15	15.029489	2.291815e-01	6.625861	2.002219
J4_Z+P-_21	NA	4	1	-1	16	15.003768	1.793805e-01	6.428102	2.042861
J4_Z+P-_21	NA	4	1	-1	17	14.994626	1.471898e-01	6.269110	2.092417
J4_Z+P-_21	NA	4	1	-1	18	14.988356	1.207626e-01	6.116063	2.126282
J4_Z+P-_22	NA	4	1	-1	11	15.412165	3.602839e-01	7.703029	1.638296
J4_Z+P-_22	NA	4	1	-1	12	15.342802	2.705016e-01	7.353429	1.718862
J4_Z+P-_22	NA	4	1	-1	13	15.358308	3.698619e-01	7.048541	1.755453
J4_Z+P-_22	NA	4	1	-1	14	15.365722	3.671480e-01	6.933446	1.940308
J4_Z+P-_22	NA	4	1	-1	15	15.331033	3.011808e-01	6.673864	1.957455
J4_Z+P-_22	NA	4	1	-1	16	15.307357	2.612567e-01	6.479423	2.005450
J4_Z+P-_22	NA	4	1	-1	17	15.279097	1.797782e-01	6.300453	2.044521
J4_Z+P-_22	NA	4	1	-1	18	15.255731	1.326848e-01	6.136435	2.075481
J4_Z-P+_01	sigma_mnrs	4	-1	1	10	6.124333	2.346826e-02	3.908462	1.309142
J4_Z-P+_01	sigma_mnrs	4	-1	1	11	6.148884	5.221797e-02	3.719746	1.300142
J4_Z-P+_01	sigma_mnrs	4	-1	1	12	6.170985	7.303560e-02	3.558347	1.292083
J4_Z-P+_01	sigma_mnrs	4	-1	1	13	6.177229	1.695611e-08	3.422782	1.293862
J4_Z-P+_01	sigma_mnrs	4	-1	1	14	6.187319	1.617272e-05	3.301802	1.291214
J4_Z-P+_01	sigma_mnrs	4	-1	1	15	6.195068	5.148309e-05	3.194954	1.289116
J4_Z-P+_01	sigma_mnrs	4	-1	1	16	6.201073	9.193575e-05	3.099730	1.287305
J4_Z-P+_01	sigma_mnrs	4	-1	1	17	6.205768	1.288644e-04	3.014201	1.285610
J4_Z-P+_01	sigma_mnrs	4	-1	1	18	6.209473	1.578320e-04	2.936864	1.283952
J4_Z-P+_02	NA	4	-1	1	10	7.937104	3.658877e-02	6.465775	3.097070
J4_Z-P+_02	NA	4	-1	1	11	7.940373	3.766765e-02	6.162991	3.038431
J4_Z-P+_02	NA	4	-1	1	12	7.944476	2.133795e-02	5.903852	2.986283
J4_Z-P+_02	NA	4	-1	1	13	7.950855	8.461605e-03	5.666080	2.925898
J4_Z-P+_02	NA	4	-1	1	14	7.952682	8.881568e-03	5.480868	2.896620
J4_Z-P+_02	NA	4	-1	1	15	7.955464	1.023999e-02	5.307471	2.860068
J4_Z-P+_02	NA	4	-1	1	16	7.960556	4.838371e-03	5.146030	2.819351
J4_Z-P+_02	NA	4	-1	1	17	7.964514	2.267375e-03	5.007652	2.789168
J4_Z-P+_02	NA	4	-1	1	18	7.968069	2.016230e-03	4.883085	2.762049
J4_Z-P+_03	NA	4	-1	1	10	8.645518	2.992500e-02	6.622535	2.953161
J4_Z-P+_03	NA	4	-1	1	11	8.703525	7.741460e-02	6.314109	2.889246
J4_Z-P+_03	NA	4	-1	1	12	8.742998	3.082298e-02	6.052564	2.841742
J4_Z-P+_03	NA	4	-1	1	13	8.776150	3.147602e-02	5.829123	2.804511
J4_Z-P+_03	NA	4	-1	1	14	8.805314	3.042740e-02	5.628400	2.767087
J4_Z-P+_03	NA	4	-1	1	15	8.825327	3.437364e-02	5.461531	2.746525
J4_Z-P+_03	NA	4	-1	1	16	8.843912	3.559031e-02	5.307761	2.722898
J4_Z-P+_03	NA	4	-1	1	17	8.859043	1.396219e-02	5.171111	2.703460
J4_Z-P+_03	NA	4	-1	1	18	8.872206	1.257693e-02	5.047484	2.685774
J4_Z-P+_04	NA	4	-1	1	10	10.169762	8.127135e-02	6.608427	2.292126
J4_Z-P+_04	NA	4	-1	1	11	10.157288	1.174478e-01	6.285159	2.288236
J4_Z-P+_04	NA	4	-1	1	12	10.135141	5.316645e-02	6.008501	2.286421
J4_Z-P+_04	NA	4	-1	1	13	10.119676	9.136953e-02	5.766620	2.278975
J4_Z-P+_04	NA	4	-1	1	14	10.105232	3.829177e-02	5.555668	2.271943
J4_Z-P+_04	NA	4	-1	1	15	10.090696	1.312488e-02	5.369573	2.265291
J4_Z-P+_04	NA	4	-1	1	16	10.077556	1.331590e-02	5.204269	2.258841
J4_Z-P+_04	NA	4	-1	1	17	10.066181	4.591719e-03	5.056435	2.252541
J4_Z-P+_04	NA	4	-1	1	18	10.055971	5.286302e-03	4.923008	2.246189
J4_Z-P+_05	NA	4	-1	1	10	10.725728	3.265186e-01	6.660458	2.108191
J4_Z-P+_05	NA	4	-1	1	11	10.769509	1.928320e-01	6.376051	2.138217
J4_Z-P+_05	NA	4	-1	1	12	10.735552	1.352367e-01	6.092155	2.149578
J4_Z-P+_05	NA	4	-1	1	13	10.742085	8.283564e-02	5.858224	2.156072
J4_Z-P+_05	NA	4	-1	1	14	10.744592	5.236116e-02	5.650717	2.159229
J4_Z-P+_05	NA	4	-1	1	15	10.744879	2.657842e-02	5.465370	2.159837
J4_Z-P+_05	NA	4	-1	1	16	10.745096	1.842521e-02	5.300810	2.160277
J4_Z-P+_05	NA	4	-1	1	17	10.744210	1.679515e-02	5.152810	2.160053
J4_Z-P+_05	NA	4	-1	1	18	10.743215	1.949346e-02	5.018951	2.159193
J4_Z-P+_06	NA	4	-1	1	10	11.727430	5.680951e-01	9.312543	4.335129
J4_Z-P+_06	NA	4	-1	1	11	11.783594	1.902581e-01	8.842139	4.205259
J4_Z-P+_06	NA	4	-1	1	12	11.849515	1.191661e-01	8.460494	4.108819
J4_Z-P+_06	NA	4	-1	1	13	11.898291	5.547041e-02	8.059474	3.958847
J4_Z-P+_06	NA	4	-1	1	14	11.938604	4.954132e-02	7.280125	3.400640
J4_Z-P+_06	NA	4	-1	1	15	11.936240	3.191557e-02	5.653437	1.981396
J4_Z-P+_06	NA	4	-1	1	16	11.914978	3.122612e-02	5.341818	1.859356
J4_Z-P+_06	NA	4	-1	1	17	11.893487	2.376090e-02	5.169991	1.857107
J4_Z-P+_06	NA	4	-1	1	18	11.873510	2.300540e-02	5.028346	1.867713
J4_Z-P+_07	NA	4	-1	1	11	11.502118	1.242289e-01	8.784388	4.258270
J4_Z-P+_07	NA	4	-1	1	12	11.532273	8.329301e-02	8.396429	4.161259
J4_Z-P+_07	NA	4	-1	1	13	11.530414	5.773524e-02	8.069552	4.095710
J4_Z-P+_07	NA	4	-1	1	14	11.540198	3.460249e-02	7.773417	4.023396
J4_Z-P+_07	NA	4	-1	1	15	11.544929	2.587493e-02	7.519898	3.968240
J4_Z-P+_07	NA	4	-1	1	16	11.549183	2.271990e-02	7.291690	3.916141
J4_Z-P+_07	NA	4	-1	1	17	11.552889	1.451480e-02	7.087987	3.869976
J4_Z-P+_07	NA	4	-1	1	18	11.555717	1.215832e-02	6.904049	3.828009
J4_Z-P+_08	NA	4	-1	1	10	12.153988	2.772451e-01	6.743670	1.585214
J4_Z-P+_08	NA	4	-1	1	11	12.139650	1.494584e-01	6.417208	1.640219
J4_Z-P+_08	NA	4	-1	1	12	12.090294	1.606061e-01	6.118343	1.678243
J4_Z-P+_08	NA	4	-1	1	13	12.071206	1.316768e-01	5.895981	1.735761
J4_Z-P+_08	NA	4	-1	1	14	12.056191	1.173541e-01	5.762925	1.845229
J4_Z-P+_08	NA	4	-1	1	15	12.044404	2.871287e-02	5.873955	2.168639
J4_Z-P+_08	NA	4	-1	1	16	11.995857	2.298253e-02	6.156487	2.650386
J4_Z-P+_08	NA	4	-1	1	17	11.991649	3.185604e-02	5.460627	2.120401
J4_Z-P+_08	NA	4	-1	1	18	11.981888	2.584869e-02	5.154680	1.965197
J4_Z-P+_09	NA	4	-1	1	10	12.339558	2.849987e-01	6.695185	1.457968
J4_Z-P+_09	NA	4	-1	1	11	12.352121	1.782530e-01	6.351006	1.490409
J4_Z-P+_09	NA	4	-1	1	12	12.289802	1.334425e-01	6.058632	1.545264
J4_Z-P+_09	NA	4	-1	1	13	12.264435	9.680263e-02	5.812143	1.585328
J4_Z-P+_09	NA	4	-1	1	14	12.244467	1.915155e-01	5.595368	1.616492
J4_Z-P+_09	NA	4	-1	1	15	12.220515	5.609915e-02	5.406833	1.647338
J4_Z-P+_09	NA	4	-1	1	16	12.199767	4.543192e-02	5.237302	1.671603
J4_Z-P+_09	NA	4	-1	1	17	12.180114	2.522981e-02	5.087745	1.695023
J4_Z-P+_09	NA	4	-1	1	18	12.162268	2.045159e-02	4.955667	1.718168
J4_Z-P+_10	NA	4	-1	1	11	13.066393	5.683929e-01	6.468205	1.326540
J4_Z-P+_10	NA	4	-1	1	12	13.039830	2.426063e-01	6.132796	1.343984
J4_Z-P+_10	NA	4	-1	1	13	12.960824	2.039802e-01	5.926383	1.459565
J4_Z-P+_10	NA	4	-1	1	14	12.903286	9.904558e-02	5.669564	1.476602
J4_Z-P+_10	NA	4	-1	1	15	12.847918	6.751781e-02	5.464681	1.512173
J4_Z-P+_10	NA	4	-1	1	16	12.800945	6.976044e-02	5.281647	1.540238
J4_Z-P+_10	NA	4	-1	1	17	12.758097	5.636881e-02	5.122780	1.569063
J4_Z-P+_10	NA	4	-1	1	18	12.720468	3.462842e-02	4.990351	1.604264
J4_Z-P+_11	NA	4	-1	1	10	12.858305	1.217781e+00	6.782243	1.324857
J4_Z-P+_11	NA	4	-1	1	11	12.791489	6.418708e-01	6.434991	1.401502
J4_Z-P+_11	NA	4	-1	1	12	12.834283	3.729351e-01	6.153048	1.439722
J4_Z-P+_11	NA	4	-1	1	13	12.773857	2.505909e-01	5.909928	1.507546
J4_Z-P+_11	NA	4	-1	1	14	12.747633	1.573156e-01	5.695758	1.553376
J4_Z-P+_11	NA	4	-1	1	15	12.733565	1.221115e-01	5.502967	1.585639
J4_Z-P+_11	NA	4	-1	1	16	12.720582	7.348873e-02	5.334012	1.616092
J4_Z-P+_11	NA	4	-1	1	17	12.706507	6.146368e-02	5.177275	1.637929
J4_Z-P+_11	NA	4	-1	1	18	12.693361	6.440422e-02	5.025824	1.646953
J4_Z-P+_12	NA	4	-1	1	10	12.065876	5.715857e-01	6.712162	1.591103
J4_Z-P+_12	NA	4	-1	1	11	12.073724	2.916204e-01	6.377685	1.626639
J4_Z-P+_12	NA	4	-1	1	12	12.027336	1.283030e-01	6.136823	1.719844
J4_Z-P+_12	NA	4	-1	1	13	12.001242	9.799621e-02	5.946737	1.810629
J4_Z-P+_12	NA	4	-1	1	14	11.976718	6.313332e-02	6.161496	2.269625
J4_Z-P+_12	NA	4	-1	1	15	11.984162	2.543578e-02	7.060896	3.374112
J4_Z-P+_12	NA	4	-1	1	16	12.049106	2.938558e-02	6.536413	3.014749
J4_Z-P+_12	NA	4	-1	1	17	12.067909	1.900643e-02	6.902173	3.540705
J4_Z-P+_12	NA	4	-1	1	18	12.089113	1.679475e-02	6.894171	3.676146
J4_Z-P+_13	NA	4	-1	1	10	13.324291	1.867002e-01	6.689600	1.034438
J4_Z-P+_13	NA	4	-1	1	11	13.252780	1.797841e-01	6.494525	1.279516
J4_Z-P+_13	NA	4	-1	1	12	13.195465	1.950942e-01	6.166290	1.320322
J4_Z-P+_13	NA	4	-1	1	13	13.163450	2.158703e-01	5.928370	1.391718
J4_Z-P+_13	NA	4	-1	1	14	13.128753	2.268844e-01	5.739879	1.473651
J4_Z-P+_13	NA	4	-1	1	15	13.106401	1.671653e-01	5.573753	1.541726
J4_Z-P+_13	NA	4	-1	1	16	13.091145	1.317907e-01	5.417317	1.591090
J4_Z-P+_13	NA	4	-1	1	17	13.077462	6.911900e-02	5.269180	1.626505
J4_Z-P+_13	NA	4	-1	1	18	13.066376	5.913577e-02	5.134910	1.656745
J4_Z-P+_14	NA	4	-1	1	12	13.384238	3.720560e-01	8.470761	3.555467
J4_Z-P+_14	NA	4	-1	1	13	13.364187	1.742581e-01	8.141952	3.536119
J4_Z-P+_14	NA	4	-1	1	14	13.342107	1.371264e-01	7.865700	3.530143
J4_Z-P+_14	NA	4	-1	1	15	13.313131	1.148118e-01	7.607258	3.511633
J4_Z-P+_14	NA	4	-1	1	16	13.293213	6.319147e-02	7.379233	3.493946
J4_Z-P+_14	NA	4	-1	1	17	13.278327	5.413011e-02	7.172960	3.474335
J4_Z-P+_14	NA	4	-1	1	18	13.268055	5.189855e-02	6.981872	3.450022
J4_Z-P+_15	NA	4	-1	1	12	14.182039	3.803316e-01	6.195694	0.987411
J4_Z-P+_15	NA	4	-1	1	13	14.120908	4.418043e-01	5.910404	1.043775
J4_Z-P+_15	NA	4	-1	1	14	14.085941	2.122064e-01	5.667988	1.090720
J4_Z-P+_15	NA	4	-1	1	15	14.026357	1.738519e-01	5.498616	1.183576
J4_Z-P+_15	NA	4	-1	1	16	13.974716	1.208986e-01	5.384869	1.300395
J4_Z-P+_15	NA	4	-1	1	17	13.923866	1.080997e-01	5.617244	1.738806
J4_Z-P+_15	NA	4	-1	1	18	13.888588	1.065485e-01	5.042818	1.345787
J4_Z-P+_16	NA	4	-1	1	13	13.733110	2.963226e-01	6.501105	1.768126
J4_Z-P+_16	NA	4	-1	1	14	13.707235	2.358855e-01	6.256282	1.802075
J4_Z-P+_16	NA	4	-1	1	15	13.677265	1.684228e-01	5.818828	1.611182
J4_Z-P+_16	NA	4	-1	1	16	13.652957	1.013256e-01	5.510663	1.520232
J4_Z-P+_16	NA	4	-1	1	17	13.627385	1.214597e-01	5.297465	1.501612
J4_Z-P+_16	NA	4	-1	1	18	13.600722	6.765624e-02	5.113474	1.493071
J4_Z-P+_17	NA	4	-1	1	11	13.741279	3.929784e-01	8.415195	3.007961
J4_Z-P+_17	NA	4	-1	1	12	13.790888	2.313373e-01	8.267875	3.203240
J4_Z-P+_17	NA	4	-1	1	13	13.779705	2.126008e-01	7.458102	2.709065
J4_Z-P+_17	NA	4	-1	1	14	13.760694	1.957901e-01	7.209536	2.737958
J4_Z-P+_17	NA	4	-1	1	15	13.735973	1.253615e-01	7.204225	2.978517
J4_Z-P+_17	NA	4	-1	1	16	13.717832	8.406249e-02	7.112616	3.103223
J4_Z-P+_17	NA	4	-1	1	17	13.702142	5.337807e-02	6.959113	3.142436
J4_Z-P+_17	NA	4	-1	1	18	13.689700	3.790451e-02	6.810252	3.166163
J4_Z-P+_18	NA	4	-1	1	11	13.796570	6.466880e-01	6.605025	1.176034
J4_Z-P+_18	NA	4	-1	1	12	13.837492	5.612067e-01	6.362258	1.280508
J4_Z-P+_18	NA	4	-1	1	13	13.851558	3.248372e-01	6.596455	1.822654
J4_Z-P+_18	NA	4	-1	1	14	13.849435	2.680117e-01	6.260288	1.759873
J4_Z-P+_18	NA	4	-1	1	15	13.824426	2.001771e-01	5.511145	1.258227
J4_Z-P+_18	NA	4	-1	1	16	13.805782	1.468860e-01	5.332251	1.297153
J4_Z-P+_18	NA	4	-1	1	17	13.789995	1.210125e-01	5.179196	1.338048
J4_Z-P+_18	NA	4	-1	1	18	13.770132	1.277085e-01	5.039727	1.374228
J4_Z-P+_19	NA	4	-1	1	14	14.328572	1.929869e-01	7.165652	2.509540
J4_Z-P+_19	NA	4	-1	1	15	14.285808	8.961093e-02	7.489095	3.094237
J4_Z-P+_19	NA	4	-1	1	16	14.248281	8.134003e-02	7.284543	3.120112
J4_Z-P+_19	NA	4	-1	1	17	14.217303	4.525803e-02	7.088748	3.128575
J4_Z-P+_19	NA	4	-1	1	18	14.191735	4.178258e-02	6.904778	3.127052
J4_Z-P+_20	NA	4	-1	1	14	15.193828	3.145970e-01	6.461118	1.523838
J4_Z-P+_20	NA	4	-1	1	15	15.022615	2.319455e-01	5.626773	1.005246
J4_Z-P+_20	NA	4	-1	1	16	14.958908	1.578329e-01	5.348319	0.976189
J4_Z-P+_20	NA	4	-1	1	17	14.909519	1.435617e-01	5.167600	1.014613
J4_Z-P+_20	NA	4	-1	1	18	14.859605	1.383163e-01	5.005353	1.049845
J4_Z-P+_21	NA	4	-1	1	11	14.551712	3.200496e-01	8.345970	2.619827
J4_Z-P+_21	NA	4	-1	1	12	14.465490	2.162598e-01	8.382063	3.069684
J4_Z-P+_21	NA	4	-1	1	13	14.406789	3.146676e-01	7.503703	2.538547
J4_Z-P+_21	NA	4	-1	1	14	14.392391	2.786628e-01	5.958902	1.282051
J4_Z-P+_21	NA	4	-1	1	15	14.368004	1.408618e-01	5.793227	1.373084
J4_Z-P+_21	NA	4	-1	1	16	14.354501	1.176160e-01	5.612705	1.417229
J4_Z-P+_21	NA	4	-1	1	17	14.334740	1.031660e-01	5.472151	1.479266
J4_Z-P+_21	NA	4	-1	1	18	14.316532	6.089003e-02	5.287588	1.476641
J4_Z-P+_22	NA	4	-1	1	10	14.572044	3.091077e-01	9.367502	3.182762
J4_Z-P+_22	NA	4	-1	1	11	14.502945	2.734517e-01	8.660211	2.953259
J4_Z-P+_22	NA	4	-1	1	12	14.439472	3.725607e-01	6.437403	1.134580
J4_Z-P+_22	NA	4	-1	1	13	14.396344	3.193733e-01	6.110051	1.148494
J4_Z-P+_22	NA	4	-1	1	14	14.378158	2.279143e-01	5.783203	1.110977
J4_Z-P+_22	NA	4	-1	1	15	14.358684	1.796117e-01	5.643127	1.225851
J4_Z-P+_22	NA	4	-1	1	16	14.343892	1.524814e-01	5.470014	1.277639
J4_Z-P+_22	NA	4	-1	1	17	14.328005	1.125449e-01	5.276068	1.285060
J4_Z-P+_22	NA	4	-1	1	18	14.312799	7.770635e-02	5.154400	1.344447
J4_Z-P+_23	NA	4	-1	1	10	14.925668	4.495073e-01	9.241502	2.906675
J4_Z-P+_23	NA	4	-1	1	11	14.855461	4.297732e-01	8.735392	2.889723
J4_Z-P+_23	NA	4	-1	1	12	14.783586	3.437776e-01	8.260113	2.830915
J4_Z-P+_23	NA	4	-1	1	13	14.691638	2.088145e-01	7.832514	2.769188
J4_Z-P+_23	NA	4	-1	1	14	14.649032	2.024967e-01	7.519078	2.758831
J4_Z-P+_23	NA	4	-1	1	15	14.610439	1.332421e-01	7.240682	2.745955
J4_Z-P+_23	NA	4	-1	1	16	14.580258	1.135711e-01	6.997537	2.736078
J4_Z-P+_23	NA	4	-1	1	17	14.551595	9.038378e-02	6.775742	2.722453
J4_Z-P+_23	NA	4	-1	1	18	14.527847	6.307847e-02	6.573209	2.706013
J4_Z-P+_24	NA	4	-1	1	10	14.424064	1.212181e+00	6.862521	0.740588
J4_Z-P+_24	NA	4	-1	1	11	14.373451	3.907400e-01	6.593990	0.937994
J4_Z-P+_24	NA	4	-1	1	12	14.390901	3.705720e-01	6.561061	1.276075
J4_Z-P+_24	NA	4	-1	1	13	14.370015	3.172455e-01	6.488523	1.536041
J4_Z-P+_24	NA	4	-1	1	14	14.346164	2.093242e-01	6.376592	1.714763
J4_Z-P+_24	NA	4	-1	1	15	14.310184	2.069145e-01	5.563643	1.161286
J4_Z-P+_24	NA	4	-1	1	16	14.299616	1.739383e-01	5.423350	1.243915
J4_Z-P+_24	NA	4	-1	1	17	14.290333	1.317151e-01	5.300969	1.320454
J4_Z-P+_24	NA	4	-1	1	18	14.278632	9.782340e-02	5.189265	1.388407
J4_Z-P+_25	NA	4	-1	1	13	13.879882	2.674281e-01	7.538607	2.755044
J4_Z-P+_25	NA	4	-1	1	14	13.909335	2.084716e-01	7.413555	2.893675
J4_Z-P+_25	NA	4	-1	1	15	13.901007	1.530077e-01	7.663977	3.387499
J4_Z-P+_25	NA	4	-1	1	16	13.920200	9.767731e-02	7.398924	3.330384
J4_Z-P+_25	NA	4	-1	1	17	13.943305	8.043118e-02	6.822616	2.938764
J4_Z-P+_25	NA	4	-1	1	18	13.955443	6.561728e-02	7.080453	3.365625
J4_Z-P+_26	NA	4	-1	1	13	14.467732	3.039420e-01	6.264732	1.278573
J4_Z-P+_26	NA	4	-1	1	14	14.456190	2.689955e-01	5.769518	1.071936
J4_Z-P+_26	NA	4	-1	1	15	14.413504	1.629553e-01	5.536879	1.102737
J4_Z-P+_26	NA	4	-1	1	16	14.403750	1.470062e-01	5.336754	1.126884
J4_Z-P+_26	NA	4	-1	1	17	14.396878	1.354034e-01	5.185140	1.174947
J4_Z-P+_26	NA	4	-1	1	18	14.390639	1.129181e-01	5.054600	1.223927
J4_Z-P+_27	NA	4	-1	1	13	15.202933	4.652160e-01	9.051272	3.811733
J4_Z-P+_27	NA	4	-1	1	14	15.251813	3.891654e-01	7.578655	2.622532
J4_Z-P+_27	NA	4	-1	1	15	15.206884	3.320016e-01	7.362316	2.684101
J4_Z-P+_27	NA	4	-1	1	16	15.168888	2.071514e-01	6.552145	2.118643
J4_Z-P+_27	NA	4	-1	1	17	15.147353	1.683573e-01	6.228369	2.009134
J4_Z-P+_27	NA	4	-1	1	18	15.129581	1.489082e-01	5.972679	1.945305
J4_Z-P+_28	NA	4	-1	1	12	15.290619	4.038997e-01	6.797422	1.182019
J4_Z-P+_28	NA	4	-1	1	13	15.264598	3.648842e-01	6.297691	1.036900
J4_Z-P+_28	NA	4	-1	1	14	15.288565	3.661933e-01	8.430086	3.462021
J4_Z-P+_28	NA	4	-1	1	15	15.231356	2.845571e-01	6.538329	1.852585
J4_Z-P+_28	NA	4	-1	1	16	15.209293	1.775160e-01	6.688867	2.243556
J4_Z-P+_28	NA	4	-1	1	17	15.190185	1.287823e-01	6.599294	2.368128
J4_Z-P+_28	NA	4	-1	1	18	15.173164	1.107735e-01	6.499398	2.460423
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	10	6.675539	7.239063e-04	3.877728	1.044463
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	11	6.671746	5.444968e-04	3.679459	1.054107
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	12	6.665852	1.832949e-04	3.511097	1.063096
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	13	6.659045	1.558321e-04	3.365787	1.070814
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	14	6.652030	1.633288e-04	3.238766	1.077169
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	15	6.645180	1.168032e-04	3.126561	1.082251
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	16	6.638674	1.400493e-04	3.026496	1.086171
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	17	6.632615	1.561889e-04	2.936584	1.089096
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	18	6.627042	1.655110e-04	2.855247	1.091181
J4_Z-P-_02	NA	4	-1	-1	10	9.559230	4.913078e-02	6.603019	2.545843
J4_Z-P-_02	NA	4	-1	-1	11	9.578505	1.242337e-02	6.279043	2.509872
J4_Z-P-_02	NA	4	-1	-1	12	9.589648	1.847067e-02	6.002495	2.480745
J4_Z-P-_02	NA	4	-1	-1	13	9.595964	1.332467e-01	5.764925	2.457772
J4_Z-P-_02	NA	4	-1	-1	14	9.598325	3.457345e-02	5.559223	2.440219
J4_Z-P-_02	NA	4	-1	-1	15	9.599476	1.328280e-02	5.378732	2.425569
J4_Z-P-_02	NA	4	-1	-1	16	9.599483	7.956260e-03	5.218518	2.412820
J4_Z-P-_02	NA	4	-1	-1	17	9.598903	6.044500e-03	5.074968	2.401232
J4_Z-P-_02	NA	4	-1	-1	18	9.597941	2.128957e-03	4.945415	2.390520
J4_Z-P-_03	NA	4	-1	-1	10	10.546587	8.367111e-02	6.674497	2.198262
J4_Z-P-_03	NA	4	-1	-1	11	10.502342	1.106492e-01	6.342221	2.209518
J4_Z-P-_03	NA	4	-1	-1	12	10.463702	3.686584e-02	6.060606	2.217863
J4_Z-P-_03	NA	4	-1	-1	13	10.430921	3.564834e-02	5.817746	2.222833
J4_Z-P-_03	NA	4	-1	-1	14	10.401142	2.382242e-02	5.605928	2.226046
J4_Z-P-_03	NA	4	-1	-1	15	10.376032	1.672912e-02	5.418594	2.226532
J4_Z-P-_03	NA	4	-1	-1	16	10.354059	1.089591e-02	5.252050	2.225807
J4_Z-P-_03	NA	4	-1	-1	17	10.335062	7.708752e-03	5.102347	2.223557
J4_Z-P-_03	NA	4	-1	-1	18	10.318883	8.706804e-03	4.967286	2.220482
J4_Z-P-_04	NA	4	-1	-1	10	11.444944	3.895651e-01	6.671421	1.813901
J4_Z-P-_04	NA	4	-1	-1	11	11.412640	3.343718e-01	6.338521	1.847613
J4_Z-P-_04	NA	4	-1	-1	12	11.365389	2.684933e-01	6.052159	1.878277
J4_Z-P-_04	NA	4	-1	-1	13	11.333535	1.616813e-01	5.813527	1.907537
J4_Z-P-_04	NA	4	-1	-1	14	11.286744	9.681574e-02	5.599193	1.931532
J4_Z-P-_04	NA	4	-1	-1	15	11.259982	5.044336e-02	5.410984	1.946986
J4_Z-P-_04	NA	4	-1	-1	16	11.238501	5.669970e-02	5.242573	1.957829
J4_Z-P-_04	NA	4	-1	-1	17	11.217465	2.650968e-02	5.090530	1.965950
J4_Z-P-_04	NA	4	-1	-1	18	11.200519	2.920085e-02	4.953289	1.971801
J4_Z-P-_05	NA	4	-1	-1	10	11.461864	2.935350e-01	6.656379	1.791677
J4_Z-P-_05	NA	4	-1	-1	11	11.468294	2.201852e-01	6.334734	1.821926
J4_Z-P-_05	NA	4	-1	-1	12	11.472101	1.775961e-01	6.053180	1.840108
J4_Z-P-_05	NA	4	-1	-1	13	11.471717	1.226912e-01	5.815939	1.862327
J4_Z-P-_05	NA	4	-1	-1	14	11.467688	8.476860e-02	5.609701	1.883241
J4_Z-P-_05	NA	4	-1	-1	15	11.462265	6.881056e-02	5.423319	1.897091
J4_Z-P-_05	NA	4	-1	-1	16	11.455466	4.130546e-02	5.259289	1.911131
J4_Z-P-_05	NA	4	-1	-1	17	11.448882	3.200819e-02	5.111190	1.922150
J4_Z-P-_05	NA	4	-1	-1	18	11.442533	2.005672e-02	4.976571	1.930660
J4_Z-P-_06	NA	4	-1	-1	10	12.700150	2.580658e-01	7.987285	2.597024
J4_Z-P-_06	NA	4	-1	-1	11	12.628946	4.874183e-01	6.389911	1.420383
J4_Z-P-_06	NA	4	-1	-1	12	12.629229	2.786512e-01	6.116496	1.478474
J4_Z-P-_06	NA	4	-1	-1	13	12.549568	1.969864e-01	5.868284	1.543201
J4_Z-P-_06	NA	4	-1	-1	14	12.519010	2.512127e-01	5.651875	1.583786
J4_Z-P-_06	NA	4	-1	-1	15	12.476381	6.714700e-02	5.462652	1.624444
J4_Z-P-_06	NA	4	-1	-1	16	12.445505	5.693346e-02	5.290796	1.653273
J4_Z-P-_06	NA	4	-1	-1	17	12.418646	3.468002e-02	5.135533	1.676368
J4_Z-P-_06	NA	4	-1	-1	18	12.394403	2.692426e-02	4.995037	1.695746
J4_Z-P-_07	NA	4	-1	-1	10	12.759698	2.277984e-01	8.158872	2.743337
J4_Z-P-_07	NA	4	-1	-1	11	12.813015	1.430574e-01	8.732284	3.690324
J4_Z-P-_07	NA	4	-1	-1	12	12.843486	1.852480e-01	8.481199	3.764493
J4_Z-P-_07	NA	4	-1	-1	13	12.868146	1.126847e-01	8.131854	3.696976
J4_Z-P-_07	NA	4	-1	-1	14	12.888247	1.350666e-01	7.800169	3.612094
J4_Z-P-_07	NA	4	-1	-1	15	12.897290	5.917593e-02	7.352793	3.385096
J4_Z-P-_07	NA	4	-1	-1	16	12.896740	6.963957e-02	6.480783	2.711375
J4_Z-P-_07	NA	4	-1	-1	17	12.874745	6.107541e-02	5.515860	1.929651
J4_Z-P-_07	NA	4	-1	-1	18	12.843975	1.870453e-02	5.125340	1.706376
J4_Z-P-_08	NA	4	-1	-1	12	13.162530	1.601025e-01	6.129775	1.295902
J4_Z-P-_08	NA	4	-1	-1	13	13.095768	8.855542e-02	5.914029	1.400703
J4_Z-P-_08	NA	4	-1	-1	14	13.037709	1.038800e-01	5.733522	1.496879
J4_Z-P-_08	NA	4	-1	-1	15	12.988393	4.791572e-02	5.732531	1.736807
J4_Z-P-_08	NA	4	-1	-1	16	12.956325	4.715956e-02	6.207466	2.420643
J4_Z-P-_08	NA	4	-1	-1	17	12.947189	2.890144e-02	6.814129	3.207742
J4_Z-P-_08	NA	4	-1	-1	18	12.949658	1.664972e-02	6.880635	3.433540
J4_Z-P-_09	NA	4	-1	-1	10	13.374675	2.227172e-01	6.696942	1.020396
J4_Z-P-_09	NA	4	-1	-1	11	13.299608	1.737563e-01	6.395952	1.162517
J4_Z-P-_09	NA	4	-1	-1	12	13.292914	2.517308e-01	6.109537	1.227781
J4_Z-P-_09	NA	4	-1	-1	13	13.291295	2.598507e-01	5.891125	1.310413
J4_Z-P-_09	NA	4	-1	-1	14	13.275485	2.068339e-01	5.667082	1.353173
J4_Z-P-_09	NA	4	-1	-1	15	13.269737	1.219703e-01	5.487349	1.405074
J4_Z-P-_09	NA	4	-1	-1	16	13.262091	1.162660e-01	5.318658	1.442467
J4_Z-P-_09	NA	4	-1	-1	17	13.250416	9.402104e-02	5.168465	1.477614
J4_Z-P-_09	NA	4	-1	-1	18	13.235059	9.202794e-02	5.029876	1.506809
J4_Z-P-_10	NA	4	-1	-1	10	13.586667	1.312985e+00	6.844011	1.077490
J4_Z-P-_10	NA	4	-1	-1	11	13.600263	6.527784e-01	6.542903	1.191159
J4_Z-P-_10	NA	4	-1	-1	12	13.541602	5.463514e-01	6.204219	1.231133
J4_Z-P-_10	NA	4	-1	-1	13	13.523968	3.636288e-01	6.049783	1.388883
J4_Z-P-_10	NA	4	-1	-1	14	13.477063	2.191833e-01	5.747590	1.368178
J4_Z-P-_10	NA	4	-1	-1	15	13.443502	1.573490e-01	5.537436	1.401704
J4_Z-P-_10	NA	4	-1	-1	16	13.421550	1.477283e-01	5.361238	1.438441
J4_Z-P-_10	NA	4	-1	-1	17	13.402061	9.948312e-02	5.200982	1.467892
J4_Z-P-_10	NA	4	-1	-1	18	13.385183	6.947356e-02	5.058592	1.495564
J4_Z-P-_11	NA	4	-1	-1	10	14.032049	1.114253e+00	6.735479	0.779926
J4_Z-P-_11	NA	4	-1	-1	11	13.956141	7.017423e-01	6.495269	1.003486
J4_Z-P-_11	NA	4	-1	-1	12	13.878039	3.649540e-01	6.713116	1.616475
J4_Z-P-_11	NA	4	-1	-1	13	13.853435	3.162942e-01	5.953859	1.179411
J4_Z-P-_11	NA	4	-1	-1	14	13.833583	2.143868e-01	5.691353	1.196088
J4_Z-P-_11	NA	4	-1	-1	15	13.805157	1.567739e-01	5.483792	1.236801
J4_Z-P-_11	NA	4	-1	-1	16	13.776076	1.384483e-01	5.312247	1.285831
J4_Z-P-_11	NA	4	-1	-1	17	13.747963	1.050443e-01	5.157579	1.328139
J4_Z-P-_11	NA	4	-1	-1	18	13.723543	8.131966e-02	5.018324	1.365227
J4_Z-P-_12	NA	4	-1	-1	10	13.919505	7.815764e-01	9.284303	3.376517
J4_Z-P-_12	NA	4	-1	-1	11	13.854918	2.865139e-01	8.844306	3.392354
J4_Z-P-_12	NA	4	-1	-1	12	13.801254	3.134430e-01	7.564009	2.495568
J4_Z-P-_12	NA	4	-1	-1	13	13.747624	1.738851e-01	8.143761	3.405780
J4_Z-P-_12	NA	4	-1	-1	14	13.713491	1.148673e-01	7.855616	3.399376
J4_Z-P-_12	NA	4	-1	-1	15	13.689602	7.556116e-02	7.604958	3.393516
J4_Z-P-_12	NA	4	-1	-1	16	13.668103	4.180832e-02	7.373502	3.378643
J4_Z-P-_12	NA	4	-1	-1	17	13.650279	5.069455e-02	7.164616	3.362386
J4_Z-P-_12	NA	4	-1	-1	18	13.635113	2.449256e-02	6.978905	3.349347
J4_Z-P-_13	NA	4	-1	-1	13	13.909276	3.049995e-01	5.952587	1.158895
J4_Z-P-_13	NA	4	-1	-1	14	13.856208	2.054552e-01	5.798536	1.295920
J4_Z-P-_13	NA	4	-1	-1	15	13.839855	1.650086e-01	5.624462	1.366797
J4_Z-P-_13	NA	4	-1	-1	16	13.826275	1.111898e-01	5.459008	1.417919
J4_Z-P-_13	NA	4	-1	-1	17	13.811102	8.109212e-02	5.304817	1.457790
J4_Z-P-_13	NA	4	-1	-1	18	13.795845	7.622185e-02	5.164529	1.492185
J4_Z-P-_14	NA	4	-1	-1	11	14.585322	7.622802e-01	8.040271	2.300903
J4_Z-P-_14	NA	4	-1	-1	12	14.407995	3.790392e-01	8.006970	2.715705
J4_Z-P-_14	NA	4	-1	-1	13	14.331364	3.180597e-01	7.970585	3.031424
J4_Z-P-_14	NA	4	-1	-1	14	14.272269	1.782168e-01	7.718582	3.080766
J4_Z-P-_14	NA	4	-1	-1	15	14.247605	1.214420e-01	7.455918	3.072813
J4_Z-P-_14	NA	4	-1	-1	16	14.222867	1.303595e-01	7.235219	3.078217
J4_Z-P-_14	NA	4	-1	-1	17	14.201340	6.383332e-02	7.035061	3.079334
J4_Z-P-_14	NA	4	-1	-1	18	14.181462	4.942301e-02	6.854552	3.079560
J4_Z-P-_15	NA	4	-1	-1	12	14.609977	6.959570e-01	6.240896	0.875455
J4_Z-P-_15	NA	4	-1	-1	13	14.605760	4.992836e-01	5.924031	0.890302
J4_Z-P-_15	NA	4	-1	-1	14	14.619823	3.346810e-01	5.747090	0.996334
J4_Z-P-_15	NA	4	-1	-1	15	14.592860	2.552697e-01	5.576660	1.087342
J4_Z-P-_15	NA	4	-1	-1	16	14.571761	2.700381e-01	5.416145	1.157169
J4_Z-P-_15	NA	4	-1	-1	17	14.552894	2.817171e-01	5.271179	1.217528
J4_Z-P-_15	NA	4	-1	-1	18	14.530565	1.484143e-01	5.134640	1.266720
J4_Z-P-_16	NA	4	-1	-1	10	15.214372	3.214991e-01	9.468786	3.011426
J4_Z-P-_16	NA	4	-1	-1	11	14.970105	1.073144e+00	8.808415	2.917634
J4_Z-P-_16	NA	4	-1	-1	12	14.812970	3.824855e-01	7.490276	2.050287
J4_Z-P-_16	NA	4	-1	-1	13	14.771450	3.426142e-01	6.294005	1.203173
J4_Z-P-_16	NA	4	-1	-1	14	14.750895	2.925268e-01	6.734867	1.941519
J4_Z-P-_16	NA	4	-1	-1	15	14.724683	1.810744e-01	6.900539	2.370667
J4_Z-P-_16	NA	4	-1	-1	16	14.695663	1.392178e-01	6.541851	2.246661
J4_Z-P-_16	NA	4	-1	-1	17	14.672943	1.175288e-01	6.260043	2.172953
J4_Z-P-_16	NA	4	-1	-1	18	14.652090	1.106656e-01	6.090636	2.190367
J4_Z-P-_17	NA	4	-1	-1	14	15.220492	3.365697e-01	5.691902	0.745958
J4_Z-P-_17	NA	4	-1	-1	15	15.126469	2.262988e-01	5.500457	0.846980
J4_Z-P-_17	NA	4	-1	-1	16	15.072570	2.132348e-01	5.333479	0.928129
J4_Z-P-_17	NA	4	-1	-1	17	15.030039	1.325533e-01	5.177824	0.991267
J4_Z-P-_17	NA	4	-1	-1	18	14.990669	1.104032e-01	5.044269	1.053873
J4_Z-P-_18	NA	4	-1	-1	11	15.034588	3.901565e-01	8.765612	2.849456
J4_Z-P-_18	NA	4	-1	-1	12	15.039465	2.821033e-01	8.221199	2.698031
J4_Z-P-_18	NA	4	-1	-1	13	14.946959	2.674624e-01	7.791737	2.640417
J4_Z-P-_18	NA	4	-1	-1	14	14.929476	2.768226e-01	7.228695	2.377317
J4_Z-P-_18	NA	4	-1	-1	15	14.892211	1.872799e-01	6.958521	2.377111
J4_Z-P-_18	NA	4	-1	-1	16	14.851498	1.556276e-01	6.499431	2.158695
J4_Z-P-_18	NA	4	-1	-1	17	14.824685	1.065250e-01	6.436036	2.306679
J4_Z-P-_18	NA	4	-1	-1	18	14.808331	8.516152e-02	6.625093	2.683234
J4_Z-P-_19	NA	4	-1	-1	12	15.612704	1.048588e+00	6.663546	0.929858
J4_Z-P-_19	NA	4	-1	-1	13	15.584775	4.403683e-01	6.839260	1.468123
J4_Z-P-_19	NA	4	-1	-1	14	15.557834	3.448656e-01	6.071278	1.015714
J4_Z-P-_19	NA	4	-1	-1	15	15.472829	2.345409e-01	5.604699	0.844669
J4_Z-P-_19	NA	4	-1	-1	16	15.422729	1.948867e-01	5.402019	0.894325
J4_Z-P-_19	NA	4	-1	-1	17	15.375870	1.299838e-01	5.234910	0.952023
J4_Z-P-_19	NA	4	-1	-1	18	15.323019	1.469525e-01	5.035312	0.956447
J4_Z-P-_20	NA	4	-1	-1	11	14.807008	6.214426e-01	6.792395	0.965792
J4_Z-P-_20	NA	4	-1	-1	12	14.747317	6.330308e-01	8.315245	2.899367
J4_Z-P-_20	NA	4	-1	-1	13	14.701894	3.545883e-01	8.156476	3.089615
J4_Z-P-_20	NA	4	-1	-1	14	14.704665	2.399219e-01	7.895561	3.117236
J4_Z-P-_20	NA	4	-1	-1	15	14.714552	1.776102e-01	7.208270	2.681515
J4_Z-P-_20	NA	4	-1	-1	16	14.721891	1.698484e-01	7.113196	2.810341
J4_Z-P-_20	NA	4	-1	-1	17	14.716230	1.330588e-01	6.969965	2.870818
J4_Z-P-_20	NA	4	-1	-1	18	14.709811	9.861987e-02	6.797026	2.881392
J4_Z-P-_21	NA	4	-1	-1	14	14.792507	2.930217e-01	7.296066	2.489196
J4_Z-P-_21	NA	4	-1	-1	15	14.770331	1.919974e-01	7.391417	2.847502
J4_Z-P-_21	NA	4	-1	-1	16	14.767199	1.242220e-01	7.204213	2.888115
J4_Z-P-_21	NA	4	-1	-1	17	14.774844	1.318615e-01	6.950087	2.834613
J4_Z-P-_21	NA	4	-1	-1	18	14.776301	1.263588e-01	6.438689	2.505355


==> anc/operators.tsv <==
# operators.tsv: one row per operator; extrapolated values (linear fit in 1/N on N = 15-18) and errors. Definitions: README.txt.
# 319 operators. NA = no FFK name, no error (no_error = 1) or not in a mixing pair.
op_id	name	J	Z2	P	N_values	Delta	Delta_err	Y0_raw	Y0_raw_err	Y0_sub	Y0_sub_err	no_error	mix_partner	mix_Delta	mix_Y0_sub	mix_Y0_sub_err
J0_Z+P+_01	eps	0	1	1	8,9,10,11,12,13,14,15,16,17,18	1.41618359	0.00062254	1.57250291	0.00159896	1.48541332	0.01004173	0	NA	NA	NA	NA
J0_Z+P+_02	eps'	0	1	1	8,9,10,11,12,13,14,15,16,17,18	3.85492623	0.00149177	2.53720829	0.00300213	2.29829580	0.02048550	0	NA	NA	NA	NA
J0_Z+P+_03	eps''	0	1	1	8,9,10,11,12,13,14,15,16,17,18	6.95750276	0.00135745	3.55962467	0.01359929	3.12555022	0.02995034	0	NA	NA	NA	NA
J0_Z+P+_04	eps'''	0	1	1	8,9,10,11,12,13,14,15,16,17,18	7.10109190	0.03178517	2.10817260	0.05129850	1.78782584	0.04646622	0	NA	NA	NA	NA
J0_Z+P+_05	NA	0	1	1	8,9,10,11,12,13,14,15,16,17,18	8.23370034	0.02480582	2.00309382	0.07033635	1.66302339	0.06776023	0	NA	NA	NA	NA
J0_Z+P+_06	NA	0	1	1	8,9,10,11,12,13,14,15,16,17,18	10.46612197	0.01707466	3.68894953	0.12326809	3.04413748	0.05282233	0	NA	NA	NA	NA
J0_Z+P+_07	NA	0	1	1	8,9,10,11,12,13,14,15,16,17,18	10.51173357	0.03697069	4.23714131	0.02111847	3.69127625	0.04865806	0	NA	NA	NA	NA
J0_Z+P+_08	NA	0	1	1	10,11,12,13,14,15,16,17,18	11.26113497	0.00928674	2.32678017	0.60705651	1.83464606	0.58834290	0	NA	NA	NA	NA
J0_Z+P+_09	NA	0	1	1	8,9,10,11,12,13,14,15,16,17,18	11.49087054	0.05018330	0.64297743	0.31427390	0.11328252	0.26745930	0	NA	NA	NA	NA
J0_Z+P+_10	NA	0	1	1	9,10,11,12,13,14,15,16,17,18	11.62857883	0.03731743	5.53196104	0.60610143	4.99306499	0.62275624	0	NA	NA	NA	NA
J0_Z+P+_11	NA	0	1	1	9,10,11,12,13,14,15,16,17,18	12.25288432	0.06377007	3.21927618	0.18220989	2.74997304	0.19664635	0	NA	NA	NA	NA
J0_Z+P+_12	NA	0	1	1	12,13,14,15,16,17,18	12.75794578	0.05678390	1.77549315	0.31231908	1.26917521	0.27917250	0	NA	NA	NA	NA
J0_Z+P+_13	NA	0	1	1	10,11,12,13,14,15,16,17,18	13.33550277	0.02637135	3.64551378	0.28003646	3.06830820	0.29541409	0	NA	NA	NA	NA
J0_Z+P+_14	NA	0	1	1	12,13,14,15,16,17,18	14.07202476	0.01302406	3.86927427	0.06262731	3.02509285	0.02311542	0	NA	NA	NA	NA
J0_Z+P+_15	NA	0	1	1	12,13,14,15,16,17,18	14.23290089	0.07293929	0.95837692	1.69440293	0.30337976	1.68663111	0	NA	NA	NA	NA
J0_Z+P+_16	NA	0	1	1	12,13,14,15,16,17,18	14.32934846	0.21847519	4.38441679	0.44657081	3.72689180	0.40319349	0	NA	NA	NA	NA
J0_Z+P+_17	NA	0	1	1	12,13,14,15,16,17,18	14.52257935	0.17136118	4.58826244	1.10243379	3.81865684	1.22421984	0	NA	NA	NA	NA
J0_Z+P+_18	NA	0	1	1	11,12,13,14,15,16,17,18	14.72274631	0.17565142	4.93343523	0.96686812	4.06343801	0.94947736	0	NA	NA	NA	NA
J0_Z+P+_19	NA	0	1	1	12,13,14,15,16,17,18	14.88553167	0.25038453	7.59035576	2.29172508	6.99013401	2.18317118	0	NA	NA	NA	NA
J0_Z+P-_01	NA	0	1	-1	9,10,11,12,13,14,15,16,17,18	11.01881587	0.06066593	1.98078050	0.10538168	1.49526059	0.06113491	0	NA	NA	NA	NA
J0_Z+P-_02	NA	0	1	-1	10,11,12,13,14,15,16,17,18	13.30447139	0.04503616	3.19374276	0.10388326	2.62581026	0.06477247	0	NA	NA	NA	NA
J0_Z+P-_03	NA	0	1	-1	11,12,13,14,15,16,17,18	14.70361559	0.08116839	3.33388058	0.13186255	2.51802804	0.03376148	0	NA	NA	NA	NA
J0_Z-P+_01	sigma	0	-1	1	8,9,10,11,12,13,14,15,16,17,18	0.51814900	0.00000000	1.06249107	0.00176757	1.03187267	0.00464349	0	NA	NA	NA	NA
J0_Z-P+_02	sigma'	0	-1	1	8,9,10,11,12,13,14,15,16,17,18	5.33708516	0.00118813	3.07721520	0.00611197	2.74460072	0.02715569	0	NA	NA	NA	NA
J0_Z-P+_03	NA	0	-1	1	8,9,10,11,12,13,14,15,16,17,18	8.69021325	0.03009866	2.96027589	0.03710853	2.54574833	0.02277341	0	NA	NA	NA	NA
J0_Z-P+_04	NA	0	-1	1	8,9,10,11,12,13,14,15,16,17,18	8.69049662	0.00424607	3.85742028	0.04391277	3.31505463	0.01265036	0	NA	NA	NA	NA
J0_Z-P+_05	NA	0	-1	1	9,10,11,12,13,14,15,16,17,18	9.95470272	0.01583903	2.64710542	0.08656264	2.18802011	0.06714894	0	NA	NA	NA	NA
J0_Z-P+_06	NA	0	-1	1	10,11,12,13,14,15,16,17,18	12.24934099	0.02377191	3.60027501	0.04223990	2.85925390	0.03836011	0	NA	NA	NA	NA
J0_Z-P+_07	NA	0	-1	1	10,11,12,13,14,15,16,17,18	12.57017577	0.03835907	5.38820747	0.10540340	4.67869140	0.05708650	0	NA	NA	NA	NA
J0_Z-P+_08	NA	0	-1	1	11,12,13,14,15,16,17,18	12.75923567	0.04700991	2.74430459	0.14131756	2.16517618	0.09462229	0	NA	NA	NA	NA
J0_Z-P+_09	NA	0	-1	1	10,11,12,13,14,15,16,17,18	13.30346928	0.04372464	3.61121665	0.07638294	3.00331375	0.05972030	0	NA	NA	NA	NA
J0_Z-P+_10	NA	0	-1	1	11,12,13,14,15,16,17,18	13.62307969	0.02143746	4.15667805	0.10054095	3.42808916	0.03509655	0	NA	NA	NA	NA
J0_Z-P+_11	NA	0	-1	1	12,13,14,15,16,17,18	13.67619888	0.12430482	2.32034019	0.11875617	1.81399976	0.16868581	0	NA	NA	NA	NA
J0_Z-P+_12	NA	0	-1	1	11,12,13,14,15,16,17,18	14.24277379	0.05362957	3.33303520	0.37626121	2.76193963	0.41173461	0	NA	NA	NA	NA
J0_Z-P+_13	NA	0	-1	1	10,11,12,13,14,15,16,17,18	14.27275268	0.18386932	3.66431643	0.50928539	3.01148672	0.54191486	0	NA	NA	NA	NA
J0_Z-P+_14	NA	0	-1	1	10,11,12,13,14,15,16,17,18	14.82279248	0.12066631	6.91171477	3.60849430	6.28281485	3.67540735	0	NA	NA	NA	NA
J0_Z-P-_01	NA	0	-1	-1	10,11,12,13,14,15,16,17,18	12.81349910	0.08920425	2.64448429	0.11738513	2.00378240	0.04144700	0	NA	NA	NA	NA
J1_Z+P+_01	NA	1	1	1	10,11,12,13,14,15,16,17,18	10.83290948	0.02839971	3.28476951	0.08027916	2.78290298	0.06260750	0	NA	NA	NA	NA
J1_Z+P+_02	NA	1	1	1	10,11,12,13,14,15,16,17,18	12.03605707	0.01979065	3.23520693	0.10642646	2.69253899	0.08605887	0	NA	NA	NA	NA
J1_Z+P+_03	NA	1	1	1	10,11,12,13,14,15,16,17,18	12.81260690	0.00927713	3.33892440	0.10592612	2.75056119	0.07094886	0	NA	NA	NA	NA
J1_Z+P+_04	NA	1	1	1	10,11,12,13,14,15,16,17,18	13.20552586	0.00868158	3.22177018	0.11849642	2.65507586	0.09198198	0	NA	NA	NA	NA
J1_Z+P+_05	NA	1	1	1	12,13,14,15,16,17,18	13.61596484	0.04639217	3.22531136	0.14741729	2.64361718	0.14092971	0	NA	NA	NA	NA
J1_Z+P+_06	NA	1	1	1	13,14,15,16,17,18	13.94201326	0.00738558	3.29494091	0.08254574	2.65885951	0.05812871	0	NA	NA	NA	NA
J1_Z+P+_07	NA	1	1	1	12,13,14,15,16,17,18	14.53821809	0.10236086	3.42451677	0.03432627	2.79379908	0.03010185	0	NA	NA	NA	NA
J1_Z+P+_08	NA	1	1	1	10,11,12,13,14,15,16,17,18	14.62686865	0.01369852	4.37660003	0.10866755	3.64481261	0.06330512	0	NA	NA	NA	NA
J1_Z+P+_09	NA	1	1	1	13,14,15,16,17,18	14.92394498	0.28773300	3.26686866	0.02554015	2.63914178	0.08898808	0	NA	NA	NA	NA
J1_Z+P-_01	NA	1	1	-1	10,11,12,13,14,15,16,17,18	13.01522632	0.02589761	3.25606279	0.10874217	2.64414609	0.06391223	0	NA	NA	NA	NA
J1_Z+P-_02	NA	1	1	-1	10,11,12,13,14,15,16,17,18	13.30810962	0.00497911	3.22562017	0.12408927	2.64539728	0.10009056	0	NA	NA	NA	NA
J1_Z+P-_03	NA	1	1	-1	12,13,14,15,16,17,18	14.12218345	0.08230934	3.23745044	0.14129771	2.63957952	0.08823067	0	NA	NA	NA	NA
J1_Z+P-_04	NA	1	1	-1	11,12,13,14,15,16,17,18	14.95236069	0.03853667	3.31847486	0.12921188	2.55707012	0.06120585	0	NA	NA	NA	NA
J1_Z-P+_01	NA	1	-1	1	10,11,12,13,14,15,16,17,18	9.12183403	0.04067799	2.65662527	0.06973506	2.24258242	0.06287169	0	NA	NA	NA	NA
J1_Z-P+_02	NA	1	-1	1	10,11,12,13,14,15,16,17,18	10.16393557	0.03589484	2.60093133	0.08870288	2.17986712	0.08707552	0	NA	NA	NA	NA
J1_Z-P+_03	NA	1	-1	1	10,11,12,13,14,15,16,17,18	11.18982580	0.01111934	2.63655262	0.10000733	2.14795889	0.08218896	0	NA	NA	NA	NA
J1_Z-P+_04	NA	1	-1	1	10,11,12,13,14,15,16,17,18	12.03552516	0.00434861	2.62221415	0.10457602	2.12890246	0.09015628	0	NA	NA	NA	NA
J1_Z-P+_05	NA	1	-1	1	11,12,13,14,15,16,17,18	12.67764688	0.02080783	3.88161817	0.10333576	3.27177857	0.07295406	0	NA	NA	NA	NA
J1_Z-P+_06	NA	1	-1	1	10,11,12,13,14,15,16,17,18	12.83789519	0.07465076	2.61899654	0.11144275	2.11539256	0.07289052	0	NA	NA	NA	NA
J1_Z-P+_07	NA	1	-1	1	12,13,14,15,16,17,18	13.45249504	0.05739061	3.00108570	0.25498444	2.37229228	0.19854709	0	NA	NA	NA	NA
J1_Z-P+_08	NA	1	-1	1	10,11,12,13,14,15,16,17,18	13.64638827	0.05532565	3.50302893	0.00045741	2.88549948	0.01220670	0	NA	NA	NA	NA
J1_Z-P+_09	NA	1	-1	1	12,13,14,15,16,17,18	14.00191519	0.00559773	3.83541403	0.14121538	3.15577171	0.09590942	0	NA	NA	NA	NA
J1_Z-P+_10	NA	1	-1	1	12,13,14,15,16,17,18	14.15435544	0.04343803	2.67955541	0.14657613	2.02310442	0.09469817	0	NA	NA	NA	NA
J1_Z-P+_11	NA	1	-1	1	12,13,14,15,16,17,18	14.42504143	0.05377585	3.08422936	0.32448196	2.48627561	0.28505871	0	NA	NA	NA	NA
J1_Z-P+_12	NA	1	-1	1	13,14,15,16,17,18	14.48907664	0.23092894	3.19761255	0.31597596	2.64663447	0.40249873	0	NA	NA	NA	NA
J1_Z-P+_13	NA	1	-1	1	11,12,13,14,15,16,17,18	14.66438000	0.01877933	3.93987091	0.12189003	3.22359806	0.06885076	0	NA	NA	NA	NA
J1_Z-P+_14	NA	1	-1	1	12,13,14,15,16,17,18	14.98476270	0.34887279	2.17366584	0.31800310	1.51683205	0.16244253	0	NA	NA	NA	NA
J1_Z-P-_01	NA	1	-1	-1	10,11,12,13,14,15,16,17,18	11.15505585	0.01171716	2.62823931	0.09131619	2.14764896	0.06688611	0	NA	NA	NA	NA
J1_Z-P-_02	NA	1	-1	-1	10,11,12,13,14,15,16,17,18	12.99775183	0.08259824	2.66152208	0.11848490	2.05383346	0.05415277	0	NA	NA	NA	NA
J1_Z-P-_03	NA	1	-1	-1	10,11,12,13,14,15,16,17,18	13.52361714	0.07323295	2.64472189	0.13702074	2.04443540	0.08203600	0	NA	NA	NA	NA
J1_Z-P-_04	NA	1	-1	-1	12,13,14,15,16,17,18	14.98529019	0.04648905	3.88807823	0.13420137	3.12931713	0.06389041	0	NA	NA	NA	NA
J2_Z+P+_01	T	2	1	1	10,11,12,13,14,15,16,17,18	2.99137464	0.00397885	1.08897031	0.01649970	0.91441295	0.00181855	0	NA	NA	NA	NA
J2_Z+P+_02	T'	2	1	1	10,11,12,13,14,15,16,17,18	5.54887162	0.00149584	2.36118979	0.02424008	2.03195716	0.00637807	0	NA	NA	NA	NA
J2_Z+P+_03	T''	2	1	1	10,11,12,13,14,15,16,17,18	7.03155740	0.01553533	2.08499662	0.04758797	1.72566752	0.02722876	0	NA	NA	NA	NA
J2_Z+P+_04	NA	2	1	1	10,11,12,13,14,15,16,17,18	8.71991487	0.00221330	3.50303819	0.03941908	2.96325161	0.01556533	0	NA	NA	NA	NA
J2_Z+P+_05	NA	2	1	1	10,11,12,13,14,15,16,17,18	9.13626246	0.00701622	2.02070100	0.07529598	1.60875818	0.05699297	0	NA	NA	NA	NA
J2_Z+P+_06	NA	2	1	1	10,11,12,13,14,15,16,17,18	10.23307030	0.02703344	2.00368599	0.10433621	1.55893237	0.07520194	0	NA	NA	NA	NA
J2_Z+P+_07	NA	2	1	1	10,11,12,13,14,15,16,17,18	10.32288188	0.00588410	3.37309561	0.07340357	2.78896542	0.02419961	0	NA	NA	NA	NA
J2_Z+P+_08	NA	2	1	1	10,11,12,13,14,15,16,17,18	11.13394362	0.01685840	2.05542055	0.44483288	1.55596528	0.42609019	0	NA	NA	NA	NA
J2_Z+P+_09	NA	2	1	1	10,11,12,13,14,15,16,17,18	11.17900054	0.00733615	2.61528811	0.24455051	2.07409585	0.28141656	0	NA	NA	NA	NA
J2_Z+P+_10	NA	2	1	1	10,11,12,13,14,15,16,17,18	11.21250099	0.00043963	3.19532518	0.05603899	2.71138937	0.03528334	0	NA	NA	NA	NA
J2_Z+P+_11	NA	2	1	1	11,12,13,14,15,16,17,18	12.26055990	0.05059982	2.83999867	0.11119262	2.31109728	0.10696088	0	NA	NA	NA	NA
J2_Z+P+_12	NA	2	1	1	10,11,12,13,14,15,16,17,18	12.28650802	0.05281181	2.37479551	0.08929310	1.80258776	0.03817922	0	NA	NA	NA	NA
J2_Z+P+_13	NA	2	1	1	10,11,12,13,14,15,16,17,18	12.34616525	0.00193892	4.82629471	0.13548561	4.04279650	0.05359935	0	NA	NA	NA	NA
J2_Z+P+_14	NA	2	1	1	10,11,12,13,14,15,16,17,18	12.39614178	0.00091899	3.73108690	0.08014813	3.08317855	0.03138414	0	NA	NA	NA	NA
J2_Z+P+_15	NA	2	1	1	10,11,12,13,14,15,16,17,18	12.93551676	0.00760114	3.26896369	0.00896469	2.63964282	0.05191737	0	NA	NA	NA	NA
J2_Z+P+_16	NA	2	1	1	10,11,12,13,14,15,16,17,18	13.44217791	0.11718798	4.17246538	0.72468216	3.53401792	0.64482396	0	NA	NA	NA	NA
J2_Z+P+_17	NA	2	1	1	11,12,13,14,15,16,17,18	13.46809156	0.24280570	-4.06729872	3.45487229	-4.77293274	3.31539436	0	J2_Z+P+_20	13.59471745	2.94701722	0.31829792
J2_Z+P+_18	NA	2	1	1	11,12,13,14,15,16,17,18	13.49592567	0.09422992	3.58309665	0.05916171	2.94004196	0.05367385	0	NA	NA	NA	NA
J2_Z+P+_19	NA	2	1	1	10,11,12,13,14,15,16,17,18	13.69762971	0.00221871	2.70371982	0.10647485	1.98243845	0.05073257	0	NA	NA	NA	NA
J2_Z+P+_20	NA	2	1	1	10,11,12,13,14,15,16,17,18	13.72134334	0.21563548	11.41769236	2.69283423	10.66696718	2.67879852	0	J2_Z+P+_17	13.59471745	2.94701722	0.31829792
J2_Z+P+_21	NA	2	1	1	12,13,14,15,16,17,18	13.84168945	0.05120894	1.90010771	1.02372619	1.20626467	1.08948054	0	NA	NA	NA	NA
J2_Z+P+_22	NA	2	1	1	11,12,13,14,15,16,17,18	13.84777420	0.22352315	3.43297782	0.06506258	2.84460588	0.00667985	0	NA	NA	NA	NA
J2_Z+P+_23	NA	2	1	1	12,13,14,15,16,17,18	14.21137162	0.00329583	3.23392305	0.15387788	2.59972557	0.12428420	0	NA	NA	NA	NA
J2_Z+P+_24	NA	2	1	1	12,13,14,15,16,17,18	14.24299642	0.00091604	3.31975405	0.20928329	2.59781181	0.15895547	0	NA	NA	NA	NA
J2_Z+P+_25	NA	2	1	1	12,13,14,15,16,17,18	14.37926967	0.00821140	3.47709794	0.31338121	2.84037185	0.34609736	0	NA	NA	NA	NA
J2_Z+P-_01	T^-	2	1	-1	10,11,12,13,14,15,16,17,18	7.42368153	0.01758110	2.10373231	0.05348108	1.74432664	0.03707992	0	NA	NA	NA	NA
J2_Z+P-_02	NA	2	1	-1	10,11,12,13,14,15,16,17,18	9.19278639	0.00759333	2.02905126	0.07835345	1.61642435	0.05510381	0	NA	NA	NA	NA
J2_Z+P-_03	NA	2	1	-1	10,11,12,13,14,15,16,17,18	10.84292230	0.00311727	3.30157545	0.07054374	2.72733628	0.02474208	0	NA	NA	NA	NA
J2_Z+P-_04	NA	2	1	-1	10,11,12,13,14,15,16,17,18	11.52291860	0.02793111	3.11846836	0.29821158	2.58078611	0.27767231	0	NA	NA	NA	NA
J2_Z+P-_05	NA	2	1	-1	10,11,12,13,14,15,16,17,18	11.66261857	0.04849634	2.12469530	0.07994288	1.59905089	0.12390382	0	NA	NA	NA	NA
J2_Z+P-_06	NA	2	1	-1	10,11,12,13,14,15,16,17,18	12.71240960	0.01280944	3.28905016	0.13107154	2.70190989	0.09420539	0	NA	NA	NA	NA
J2_Z+P-_07	NA	2	1	-1	10,11,12,13,14,15,16,17,18	12.72396046	0.03631261	3.31724692	0.09941037	2.63567692	0.03214534	0	NA	NA	NA	NA
J2_Z+P-_08	NA	2	1	-1	10,11,12,13,14,15,16,17,18	13.17020953	0.07268847	-2.13992335	3.40383795	-2.75116765	3.39572166	0	J2_Z+P-_09	13.26867550	2.08720646	0.31633671
J2_Z+P-_09	NA	2	1	-1	11,12,13,14,15,16,17,18	13.36714146	0.21154257	7.61027341	2.63757918	6.92558057	2.76304823	0	J2_Z+P-_08	13.26867550	2.08720646	0.31633671
J2_Z+P-_10	NA	2	1	-1	10,11,12,13,14,15,16,17,18	13.39711390	0.05344663	3.20665129	0.34778087	2.57815678	0.29224407	0	NA	NA	NA	NA
J2_Z+P-_11	NA	2	1	-1	11,12,13,14,15,16,17,18	13.79180458	0.00449373	1.00673814	2.08326564	0.36218285	2.12181758	0	NA	NA	NA	NA
J2_Z+P-_12	NA	2	1	-1	11,12,13,14,15,16,17,18	13.81723366	0.15385222	4.04384299	0.69333711	3.36034417	0.79410625	0	NA	NA	NA	NA
J2_Z+P-_13	NA	2	1	-1	12,13,14,15,16,17,18	14.11783245	0.00586090	1.74496530	1.85581142	1.04781430	1.80769487	0	NA	NA	NA	NA
J2_Z+P-_14	NA	2	1	-1	11,12,13,14,15,16,17,18	14.71418610	0.07015037	6.11577657	0.76973652	5.26350259	0.71779099	0	NA	NA	NA	NA
J2_Z+P-_15	NA	2	1	-1	12,13,14,15,16,17,18	14.82270227	0.30885234	3.33959052	6.06448338	2.63252225	5.90936464	0	NA	NA	NA	NA
J2_Z+P-_16	NA	2	1	-1	12,13,14,15,16,17,18	14.99352791	0.06294949	3.49399259	0.15057925	2.69240956	0.06458173	0	NA	NA	NA	NA
J2_Z-P+_01	sigma_mn	2	-1	1	10,11,12,13,14,15,16,17,18	4.19119934	0.00266300	1.73310250	0.01979228	1.48890840	0.00173339	0	NA	NA	NA	NA
J2_Z-P+_02	sigma'_mn	2	-1	1	10,11,12,13,14,15,16,17,18	7.06358758	0.00060764	2.94667043	0.03121654	2.51837808	0.01081214	0	NA	NA	NA	NA
J2_Z-P+_03	NA	2	-1	1	10,11,12,13,14,15,16,17,18	8.61330544	0.00982368	2.74148647	0.05452076	2.27783672	0.02078573	0	NA	NA	NA	NA
J2_Z-P+_04	NA	2	-1	1	10,11,12,13,14,15,16,17,18	9.41759063	0.02476000	2.66590012	0.00778802	2.22034066	0.02529669	0	NA	NA	NA	NA
J2_Z-P+_05	NA	2	-1	1	10,11,12,13,14,15,16,17,18	10.49514493	0.00476816	4.01104341	0.13452381	3.35053018	0.06504784	0	NA	NA	NA	NA
J2_Z-P+_06	NA	2	-1	1	10,11,12,13,14,15,16,17,18	10.62980268	0.00431173	2.81596540	0.06513701	2.30502024	0.03504198	0	NA	NA	NA	NA
J2_Z-P+_07	NA	2	-1	1	11,12,13,14,15,16,17,18	11.02596872	0.00172473	2.62758930	0.10063820	2.13506115	0.07593651	0	NA	NA	NA	NA
J2_Z-P+_08	NA	2	-1	1	10,11,12,13,14,15,16,17,18	11.57917933	0.01703706	3.51866778	0.37348916	3.00052298	0.39297617	0	NA	NA	NA	NA
J2_Z-P+_09	NA	2	-1	1	10,11,12,13,14,15,16,17,18	11.98858262	0.02932540	2.68991265	0.11865427	2.09841261	0.06891670	0	NA	NA	NA	NA
J2_Z-P+_10	NA	2	-1	1	10,11,12,13,14,15,16,17,18	12.11463017	0.01392355	3.07426633	0.56316454	2.36453558	0.49236730	0	NA	NA	NA	NA
J2_Z-P+_11	NA	2	-1	1	10,11,12,13,14,15,16,17,18	12.50688709	0.03357284	2.66183138	0.09852789	2.08415120	0.05488703	0	NA	NA	NA	NA
J2_Z-P+_12	NA	2	-1	1	10,11,12,13,14,15,16,17,18	13.09647036	0.04955359	-1.95372267	5.53837896	-2.56222645	5.48644165	0	NA	NA	NA	NA
J2_Z-P+_13	NA	2	-1	1	11,12,13,14,15,16,17,18	13.13199063	0.05362597	3.66667592	1.53227466	3.00227507	1.59865053	0	NA	NA	NA	NA
J2_Z-P+_14	NA	2	-1	1	10,11,12,13,14,15,16,17,18	13.15435749	0.03607112	6.10462523	3.02227200	5.48577784	3.04530165	0	NA	NA	NA	NA
J2_Z-P+_15	NA	2	-1	1	12,13,14,15,16,17,18	13.28986502	0.08652093	2.53898318	0.27012172	1.95151729	0.32909166	0	NA	NA	NA	NA
J2_Z-P+_16	NA	2	-1	1	11,12,13,14,15,16,17,18	13.80900662	0.14207973	4.01109083	0.19885713	3.32705279	0.29601000	0	NA	NA	NA	NA
J2_Z-P+_17	NA	2	-1	1	10,11,12,13,14,15,16,17,18	13.89351755	0.06304878	4.19468635	0.98836376	3.53413979	1.00548318	0	NA	NA	NA	NA
J2_Z-P+_18	NA	2	-1	1	10,11,12,13,14,15,16,17,18	14.03981020	0.02242633	2.72897858	0.71585166	1.99494085	0.77931604	0	NA	NA	NA	NA
J2_Z-P+_19	NA	2	-1	1	10,11,12,13,14,15,16,17,18	14.16185390	0.00616375	6.70055001	0.49636110	5.81674562	0.58813957	0	NA	NA	NA	NA
J2_Z-P+_20	NA	2	-1	1	11,12,13,14,15,16,17,18	14.26042477	0.06828849	3.55499576	0.23040122	2.89196995	0.21827729	0	NA	NA	NA	NA
J2_Z-P+_21	NA	2	-1	1	12,13,14,15,16,17,18	14.29553757	0.27958947	2.46509786	4.56284146	1.85402233	4.68808591	0	J2_Z-P+_23	14.60952039	2.44162880	0.21921422
J2_Z-P+_22	NA	2	-1	1	13,14,15,16,17,18	14.39089236	0.00676584	3.54800139	1.35442501	2.73105370	1.30653204	0	NA	NA	NA	NA
J2_Z-P+_23	NA	2	-1	1	12,13,14,15,16,17,18	14.92350320	0.05830769	3.80335738	4.28652217	3.02923527	4.24965747	0	J2_Z-P+_21	14.60952039	2.44162880	0.21921422
J2_Z-P-_01	NA	2	-1	-1	10,11,12,13,14,15,16,17,18	9.07040989	0.00781219	2.70766649	0.06248850	2.24932156	0.03305394	0	NA	NA	NA	NA
J2_Z-P-_02	NA	2	-1	-1	10,11,12,13,14,15,16,17,18	10.89862375	0.02090125	2.67749947	0.08742365	2.13837403	0.04389957	0	NA	NA	NA	NA
J2_Z-P-_03	NA	2	-1	-1	10,11,12,13,14,15,16,17,18	11.05730991	0.00900406	2.59873441	0.09634895	2.11421611	0.07115300	0	NA	NA	NA	NA
J2_Z-P-_04	NA	2	-1	-1	11,12,13,14,15,16,17,18	12.12003513	0.07707709	5.75805519	1.59815096	5.23438228	1.64743215	0	NA	NA	NA	NA
J2_Z-P-_05	NA	2	-1	-1	10,11,12,13,14,15,16,17,18	12.76556828	0.01685184	0.76206138	1.80138416	0.04594358	1.74462660	0	NA	NA	NA	NA
J2_Z-P-_06	NA	2	-1	-1	11,12,13,14,15,16,17,18	13.20911667	0.05903652	2.79041743	0.15710448	2.14012308	0.09313188	0	NA	NA	NA	NA
J2_Z-P-_07	NA	2	-1	-1	10,11,12,13,14,15,16,17,18	13.24687824	0.05741226	2.56933965	0.40480088	1.96180048	0.35165001	0	NA	NA	NA	NA
J2_Z-P-_08	NA	2	-1	-1	10,11,12,13,14,15,16,17,18	13.51270383	0.00470207	3.83998484	0.18254255	3.20162673	0.22178802	0	NA	NA	NA	NA
J2_Z-P-_09	NA	2	-1	-1	12,13,14,15,16,17,18	13.70997438	0.15079311	2.01971290	0.67052072	1.42828918	0.70133079	0	NA	NA	NA	NA
J2_Z-P-_10	NA	2	-1	-1	12,13,14,15,16,17,18	14.21258352	0.07480124	2.77524591	0.06009324	2.11138766	0.00494415	0	NA	NA	NA	NA
J2_Z-P-_11	NA	2	-1	-1	10,11,12,13,14,15,16,17,18	14.43426015	0.04384539	2.82126347	0.02408717	2.19147904	0.03633098	0	NA	NA	NA	NA
J2_Z-P-_12	NA	2	-1	-1	11,12,13,14,15,16,17,18	14.56027237	0.02957204	3.67626874	0.19752078	2.96212616	0.14021202	0	NA	NA	NA	NA
J2_Z-P-_13	NA	2	-1	-1	11,12,13,14,15,16,17,18	14.65310125	0.00268099	4.46270602	0.41971571	3.62341176	0.49540399	0	NA	NA	NA	NA
J3_Z+P+_01	NA	3	1	1	10,11,12,13,14,15,16,17,18	9.29262777	0.00356433	3.39478088	0.05178035	2.85557606	0.00113076	0	NA	NA	NA	NA
J3_Z+P+_02	NA	3	1	1	10,11,12,13,14,15,16,17,18	9.63018676	0.00557397	2.03623567	0.08723633	1.57277940	0.05644040	0	NA	NA	NA	NA
J3_Z+P+_03	NA	3	1	1	10,11,12,13,14,15,16,17,18	10.74106940	0.01393208	3.27539972	0.08072705	2.71362208	0.04309101	0	NA	NA	NA	NA
J3_Z+P+_04	NA	3	1	1	10,11,12,13,14,15,16,17,18	11.38330235	0.03476210	2.24910687	0.29937239	1.68973393	0.25010746	0	NA	NA	NA	NA
J3_Z+P+_05	NA	3	1	1	10,11,12,13,14,15,16,17,18	11.51166687	0.03363296	3.04354348	0.09544385	2.48353548	0.11921183	0	NA	NA	NA	NA
J3_Z+P+_06	NA	3	1	1	10,11,12,13,14,15,16,17,18	12.57314447	0.03169896	5.04647383	1.21010321	4.39626246	1.26935324	0	NA	NA	NA	NA
J3_Z+P+_07	NA	3	1	1	10,11,12,13,14,15,16,17,18	12.93139032	0.01845835	3.89071505	0.07608195	3.22502241	0.03397233	0	NA	NA	NA	NA
J3_Z+P+_08	NA	3	1	1	10,11,12,13,14,15,16,17,18	12.97847301	0.01441140	2.03742850	1.45908354	1.26738867	1.38083498	0	NA	NA	NA	NA
J3_Z+P+_09	NA	3	1	1	10,11,12,13,14,15,16,17,18	13.01637018	0.00032106	3.46732530	0.08450010	2.79081561	0.03379786	0	NA	NA	NA	NA
J3_Z+P+_10	NA	3	1	1	11,12,13,14,15,16,17,18	13.16832446	0.04299119	3.24464809	0.13141053	2.61225588	0.10803448	0	NA	NA	NA	NA
J3_Z+P+_11	NA	3	1	1	10,11,12,13,14,15,16,17,18	13.66017210	0.15130059	3.92993082	1.26079775	3.27280188	1.16553585	0	NA	NA	NA	NA
J3_Z+P+_12	NA	3	1	1	11,12,13,14,15,16,17,18	13.85165465	0.10981653	3.14645069	0.02732608	2.44452305	0.03756836	0	NA	NA	NA	NA
J3_Z+P+_13	NA	3	1	1	12,13,14,15,16,17,18	13.86848570	0.08316990	4.20618710	0.56684315	3.52304494	0.49198867	0	NA	NA	NA	NA
J3_Z+P+_14	NA	3	1	1	12,13,14,15,16,17,18	14.24087692	0.01495033	1.35392491	1.73358933	0.59920554	1.79737974	0	NA	NA	NA	NA
J3_Z+P+_15	NA	3	1	1	11,12,13,14,15,16,17,18	14.28269872	0.05322278	1.76219584	0.40618839	1.00729264	0.32854087	0	NA	NA	NA	NA
J3_Z+P+_16	NA	3	1	1	12,13,14,15,16,17,18	14.38139826	0.22510241	2.96145125	0.31119679	2.30838695	0.19682067	0	NA	NA	NA	NA
J3_Z+P+_17	NA	3	1	1	10,11,12,13,14,15,16,17,18	14.49488550	0.05098925	5.24883400	2.67095675	4.45959856	2.58740788	0	NA	NA	NA	NA
J3_Z+P+_18	NA	3	1	1	13,14,15,16,17,18	14.51317502	0.05052300	3.77704383	0.13388910	3.09781625	0.14235939	0	NA	NA	NA	NA
J3_Z+P+_19	NA	3	1	1	13,14,15,16,17,18	14.62980198	0.13961913	2.05079423	0.60887743	1.47460300	0.55016149	0	NA	NA	NA	NA
J3_Z+P+_20	NA	3	1	1	11,12,13,14,15,16,17,18	14.85630616	0.13505671	3.46575210	0.08278259	2.71825224	0.18349559	0	NA	NA	NA	NA
J3_Z+P+_21	NA	3	1	1	11,12,13,14,15,16,17,18	14.90400349	0.09403820	3.25612789	3.38251165	2.38922676	3.49667782	0	NA	NA	NA	NA
J3_Z+P-_01	NA	3	1	-1	10,11,12,13,14,15,16,17,18	8.82922809	0.00325601	2.04012928	0.06742334	1.60933774	0.03848722	0	NA	NA	NA	NA
J3_Z+P-_02	NA	3	1	-1	10,11,12,13,14,15,16,17,18	11.15263575	0.01161994	3.29139822	0.08715080	2.71037418	0.04756161	0	NA	NA	NA	NA
J3_Z+P-_03	NA	3	1	-1	10,11,12,13,14,15,16,17,18	12.20652391	0.02023082	3.37586916	0.09360888	2.67532690	0.02339829	0	NA	NA	NA	NA
J3_Z+P-_04	NA	3	1	-1	10,11,12,13,14,15,16,17,18	12.93644518	0.03228290	3.28278418	0.13579728	2.63244644	0.07903632	0	NA	NA	NA	NA
J3_Z+P-_05	NA	3	1	-1	10,11,12,13,14,15,16,17,18	13.04086243	0.03677726	3.20604401	0.15817806	2.56691413	0.10332613	0	NA	NA	NA	NA
J3_Z+P-_06	NA	3	1	-1	10,11,12,13,14,15,16,17,18	13.18864564	0.00355048	3.15312573	0.24615366	2.54345295	0.21103859	0	NA	NA	NA	NA
J3_Z+P-_07	NA	3	1	-1	12,13,14,15,16,17,18	13.30117134	0.07645966	2.71871443	1.34085450	2.06773003	1.27101027	0	NA	NA	NA	NA
J3_Z+P-_08	NA	3	1	-1	10,11,12,13,14,15,16,17,18	13.43650050	0.02632650	2.75336310	1.33466786	2.10297652	1.38488572	0	NA	NA	NA	NA
J3_Z+P-_09	NA	3	1	-1	10,11,12,13,14,15,16,17,18	13.94570537	0.03954181	3.31947699	0.03480012	2.66843718	0.01232031	0	NA	NA	NA	NA
J3_Z+P-_10	NA	3	1	-1	10,11,12,13,14,15,16,17,18	14.23941824	0.00170100	0.38717437	3.29470886	-0.22201188	3.26807608	0	NA	NA	NA	NA
J3_Z+P-_11	NA	3	1	-1	11,12,13,14,15,16,17,18	14.37895595	0.05851738	1.72107388	0.87950211	1.02901916	0.90078594	0	NA	NA	NA	NA
J3_Z+P-_12	NA	3	1	-1	14,15,16,17,18	14.72145813	0.03824643	3.59575560	0.21116955	2.77030779	0.24497670	0	NA	NA	NA	NA
J3_Z-P+_01	sigma_mnr	3	-1	1	10,11,12,13,14,15,16,17,18	4.63920701	0.00623754	1.68152382	0.02760364	1.40040187	0.00242276	0	NA	NA	NA	NA
J3_Z-P+_02	sigma'_mnr	3	-1	1	10,11,12,13,14,15,16,17,18	7.60745980	0.00024161	2.81574969	0.03891273	2.37511756	0.00119735	0	NA	NA	NA	NA
J3_Z-P+_03	NA	3	-1	1	10,11,12,13,14,15,16,17,18	8.99709995	0.02366971	2.65601766	0.06844971	2.19424307	0.04328366	0	NA	NA	NA	NA
J3_Z-P+_04	NA	3	-1	1	10,11,12,13,14,15,16,17,18	10.74723945	0.00045064	2.70416568	0.02831957	2.19309264	0.00242460	0	NA	NA	NA	NA
J3_Z-P+_05	NA	3	-1	1	10,11,12,13,14,15,16,17,18	11.09173430	0.01005723	3.77909130	0.12319329	3.12946113	0.05929604	0	NA	NA	NA	NA
J3_Z-P+_06	NA	3	-1	1	10,11,12,13,14,15,16,17,18	11.15291754	0.00686148	2.79313724	0.07708100	2.24953452	0.04459233	0	NA	NA	NA	NA
J3_Z-P+_07	NA	3	-1	1	10,11,12,13,14,15,16,17,18	11.33619859	0.00010665	2.67103239	0.10305119	2.09698339	0.06246064	0	NA	NA	NA	NA
J3_Z-P+_08	NA	3	-1	1	10,11,12,13,14,15,16,17,18	11.85629341	0.01871257	2.60646782	0.07608118	2.07280000	0.04249177	0	NA	NA	NA	NA
J3_Z-P+_09	NA	3	-1	1	11,12,13,14,15,16,17,18	12.36164999	0.00118587	5.05403878	1.05083268	4.45782712	1.08858675	0	NA	NA	NA	NA
J3_Z-P+_10	NA	3	-1	1	11,12,13,14,15,16,17,18	12.55574334	0.00535642	1.48249476	1.33363715	0.81472757	1.28330553	0	NA	NA	NA	NA
J3_Z-P+_11	NA	3	-1	1	11,12,13,14,15,16,17,18	12.71618556	0.04709165	2.61749074	0.08224276	2.06943433	0.04230491	0	NA	NA	NA	NA
J3_Z-P+_12	NA	3	-1	1	10,11,12,13,14,15,16,17,18	13.08528798	0.00049313	2.74972268	0.07414488	2.04455855	0.01796338	0	NA	NA	NA	NA
J3_Z-P+_13	NA	3	-1	1	12,13,14,15,16,17,18	13.24651861	0.07936396	2.62188782	0.26083445	1.97758477	0.19085876	0	NA	NA	NA	NA
J3_Z-P+_14	NA	3	-1	1	10,11,12,13,14,15,16,17,18	13.41178422	0.05967580	4.25769720	0.28928639	3.58541593	0.31403975	0	NA	NA	NA	NA
J3_Z-P+_15	NA	3	-1	1	10,11,12,13,14,15,16,17,18	13.47788165	0.04605581	3.55032970	0.05331197	2.93008922	0.03640894	0	NA	NA	NA	NA
J3_Z-P+_16	NA	3	-1	1	13,14,15,16,17,18	13.51607334	0.03849459	2.56499370	0.01987014	1.88093515	0.03753330	0	NA	NA	NA	NA
J3_Z-P+_17	NA	3	-1	1	12,13,14,15,16,17,18	14.21076329	0.09572954	3.42278792	1.06748123	2.71728963	0.98459762	0	J3_Z-P+_22	14.45563119	4.38901680	0.80070306
J3_Z-P+_18	NA	3	-1	1	12,13,14,15,16,17,18	14.39949583	0.19773213	2.73183962	0.20428798	2.01189043	0.08360851	0	NA	NA	NA	NA
J3_Z-P+_19	NA	3	-1	1	12,13,14,15,16,17,18	14.46432983	0.04478425	3.95493595	0.06707150	3.30560845	0.08353200	0	NA	NA	NA	NA
J3_Z-P+_20	NA	3	-1	1	11,12,13,14,15,16,17,18	14.59267744	0.04779779	-0.21544411	0.93397277	-1.04618015	0.84418195	0	NA	NA	NA	NA
J3_Z-P+_21	NA	3	-1	1	13,14,15,16,17,18	14.61954891	0.17720606	2.33733237	0.04596325	1.68196888	0.12797697	0	NA	NA	NA	NA
J3_Z-P+_22	NA	3	-1	1	11,12,13,14,15,16,17,18	14.70049909	0.06952777	6.90151832	2.53592959	6.06074397	2.58600373	0	J3_Z-P+_17	14.45563119	4.38901680	0.80070306
J3_Z-P+_23	NA	3	-1	1	11,12,13,14,15,16,17,18	14.84414848	0.03846867	4.02021541	0.57352619	3.22006247	0.65206510	0	NA	NA	NA	NA
J3_Z-P-_01	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	9.36362264	0.02410848	2.68786654	0.07376064	2.21556726	0.04932675	0	NA	NA	NA	NA
J3_Z-P-_02	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	10.45679988	0.00851624	2.71294920	0.07868936	2.15486306	0.03152363	0	NA	NA	NA	NA
J3_Z-P-_03	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	11.22694973	0.01632330	2.66409955	0.09996707	2.11854391	0.05930331	0	NA	NA	NA	NA
J3_Z-P-_04	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	11.67745999	0.00274973	2.68829374	0.10525681	2.10855256	0.06519224	0	NA	NA	NA	NA
J3_Z-P-_05	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	13.07588049	0.00629319	3.86429155	0.12233207	3.15779839	0.06741296	0	NA	NA	NA	NA
J3_Z-P-_06	NA	3	-1	-1	14,15,16,17,18	13.26043294	0.01064850	2.66878222	0.02806803	2.00758359	0.04538540	0	NA	NA	NA	NA
J3_Z-P-_07	NA	3	-1	-1	11,12,13,14,15,16,17,18	13.53012104	0.11378600	3.01185556	0.09617794	2.31740573	0.18748023	0	NA	NA	NA	NA
J3_Z-P-_08	NA	3	-1	-1	11,12,13,14,15,16,17,18	13.63117662	0.04711851	2.94886236	0.17946540	2.26976777	0.11653013	0	NA	NA	NA	NA
J3_Z-P-_09	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	13.70343744	0.00995412	2.77894149	0.87447978	2.13619896	0.84102219	0	NA	NA	NA	NA
J3_Z-P-_10	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	13.85566901	0.01658417	3.48084915	0.70900979	2.82058532	0.75483184	0	NA	NA	NA	NA
J3_Z-P-_11	NA	3	-1	-1	11,12,13,14,15,16,17,18	14.07935496	0.04029287	3.67988790	0.49939234	2.82036397	0.40015258	0	NA	NA	NA	NA
J3_Z-P-_12	NA	3	-1	-1	12,13,14,15,16,17,18	14.08849097	0.26393653	2.07553317	0.37039351	1.46217937	0.49190708	0	NA	NA	NA	NA
J3_Z-P-_13	NA	3	-1	-1	10,11,12,13,14,15,16,17,18	14.65894428	0.17772798	3.15148423	0.30270926	2.40549713	0.31363409	0	NA	NA	NA	NA
J3_Z-P-_14	NA	3	-1	-1	14,15,16,17,18	14.91699454	0.00164389	4.01250105	0.67285641	3.20599176	0.65353437	0	NA	NA	NA	NA
J4_Z+P+_01	C	4	1	1	10,11,12,13,14,15,16,17,18	5.14125626	0.01679285	0.83003642	0.04405475	0.52037947	0.00808998	0	NA	NA	NA	NA
J4_Z+P+_02	C'	4	1	1	10,11,12,13,14,15,16,17,18	6.43552107	0.01037687	2.25613309	0.04107742	1.85379566	0.00387038	0	NA	NA	NA	NA
J4_Z+P+_03	C''	4	1	1	10,11,12,13,14,15,16,17,18	7.60475213	0.02301526	2.35451457	0.04983366	1.86906467	0.00912074	0	NA	NA	NA	NA
J4_Z+P+_04	NA	4	1	1	10,11,12,13,14,15,16,17,18	8.18151594	0.00420839	2.11477717	0.06013810	1.67686719	0.02380789	0	NA	NA	NA	NA
J4_Z+P+_05	NA	4	1	1	10,11,12,13,14,15,16,17,18	9.17427692	0.01097202	2.07654535	0.06422146	1.56424347	0.01632249	0	NA	NA	NA	NA
J4_Z+P+_06	NA	4	1	1	10,11,12,13,14,15,16,17,18	9.73574225	0.00651347	3.38205218	0.09528852	2.80066244	0.04205253	0	NA	NA	NA	NA
J4_Z+P+_07	NA	4	1	1	10,11,12,13,14,15,16,17,18	10.12020538	0.02932833	2.02079375	0.08205676	1.51870925	0.03778430	0	NA	NA	NA	NA
J4_Z+P+_08	NA	4	1	1	10,11,12,13,14,15,16,17,18	10.75721657	0.02611245	3.56736257	0.07395341	2.84714009	0.01497074	0	NA	NA	NA	NA
J4_Z+P+_09	NA	4	1	1	10,11,12,13,14,15,16,17,18	10.87131550	0.01504041	2.00713327	0.20968503	1.46167830	0.17733541	0	NA	NA	NA	NA
J4_Z+P+_10	NA	4	1	1	10,11,12,13,14,15,16,17,18	11.05407129	0.05193145	3.16793743	0.00018966	2.59937289	0.02286250	0	NA	NA	NA	NA
J4_Z+P+_11	NA	4	1	1	10,11,12,13,14,15,16,17,18	11.51048463	0.00359219	1.88563252	0.12797078	1.25337185	0.17910177	0	NA	NA	NA	NA
J4_Z+P+_12	NA	4	1	1	10,11,12,13,14,15,16,17,18	11.62197186	0.05990982	3.57267555	0.34719950	2.94589993	0.31875894	0	NA	NA	NA	NA
J4_Z+P+_13	NA	4	1	1	10,11,12,13,14,15,16,17,18	12.05647763	0.02524844	3.31534639	0.25608462	2.69968547	0.22078030	0	NA	NA	NA	NA
J4_Z+P+_14	NA	4	1	1	10,11,12,13,14,15,16,17,18	12.41497279	0.01245869	3.47221076	0.11003600	2.70941735	0.03900999	0	NA	NA	NA	NA
J4_Z+P+_15	NA	4	1	1	14,15,16,17,18	12.52089004	0.01156378	2.00022854	0.03745404	1.33302756	0.02531356	0	NA	NA	NA	NA
J4_Z+P+_16	NA	4	1	1	11,12,13,14,15,16,17,18	12.66357099	0.29972743	2.07033256	0.10860463	1.38741786	0.05546654	0	NA	NA	NA	NA
J4_Z+P+_17	NA	4	1	1	10,11,12,13,14,15,16,17,18	12.90295247	0.02975697	2.29608464	0.62197450	1.63893259	0.56390787	0	NA	NA	NA	NA
J4_Z+P+_18	NA	4	1	1	12,13,14,15,16,17,18	13.40230944	0.09570569	0.55658341	2.79647540	-0.15015533	2.77579404	0	NA	NA	NA	NA
J4_Z+P+_19	NA	4	1	1	10,11,12,13,14,15,16,17,18	13.42912469	0.13665983	3.88889189	1.55834362	3.16238328	1.54881229	0	NA	NA	NA	NA
J4_Z+P+_20	NA	4	1	1	12,13,14,15,16,17,18	13.52803122	0.12991053	4.18898652	1.15405229	3.37089938	1.02784567	0	NA	NA	NA	NA
J4_Z+P+_21	NA	4	1	1	11,12,13,14,15,16,17,18	13.54193383	0.03710385	0.80343288	2.22420275	0.02759488	2.16953353	0	NA	NA	NA	NA
J4_Z+P+_22	NA	4	1	1	11,12,13,14,15,16,17,18	13.65525915	0.12279750	2.52594687	0.15848474	1.80159870	0.25961580	0	NA	NA	NA	NA
J4_Z+P+_23	NA	4	1	1	12,13,14,15,16,17,18	13.75636639	0.13922647	7.46827058	2.05544931	6.68686128	2.07400951	0	J4_Z+P+_28	13.98057288	5.78401010	0.24180751
J4_Z+P+_24	NA	4	1	1	10,11,12,13,14,15,16,17,18	13.78135471	0.08274409	3.22211147	0.29135160	2.54590995	0.27676888	0	NA	NA	NA	NA
J4_Z+P+_25	NA	4	1	1	12,13,14,15,16,17,18	14.10269495	0.14930177	3.21741445	3.85756610	2.47735133	3.85484565	0	NA	NA	NA	NA
J4_Z+P+_26	NA	4	1	1	10,11,12,13,14,15,16,17,18	14.11335671	0.06673223	4.36539065	0.60374362	3.65691638	0.63007687	0	NA	NA	NA	NA
J4_Z+P+_27	NA	4	1	1	13,14,15,16,17,18	14.19617595	0.00959728	2.82885818	0.64582243	2.08753162	0.61288321	0	NA	NA	NA	NA
J4_Z+P+_28	NA	4	1	1	10,11,12,13,14,15,16,17,18	14.20477938	0.39058783	5.81210808	1.54848827	4.88115892	1.59039449	0	J4_Z+P+_23	13.98057288	5.78401010	0.24180751
J4_Z+P+_29	NA	4	1	1	12,13,14,15,16,17,18	14.22410542	0.03799009	3.43600664	0.36408021	2.59448476	0.27062113	0	NA	NA	NA	NA
J4_Z+P+_30	NA	4	1	1	15,16,17,18	14.43125040	NA	3.71394101	NA	2.98052180	NA	1	NA	NA	NA	NA
J4_Z+P+_31	NA	4	1	1	10,11,12,13,14,15,16,17,18	14.47520068	0.24222499	2.94071200	2.48455149	2.20171273	2.45156220	0	NA	NA	NA	NA
J4_Z+P+_32	NA	4	1	1	15,16,17,18	14.66041467	NA	1.35532047	NA	0.68679309	NA	1	NA	NA	NA	NA
J4_Z+P+_33	NA	4	1	1	10,11,12,13,14,15,16,17,18	14.84389919	0.28790173	2.16687131	1.20024598	1.46230815	1.35012151	0	NA	NA	NA	NA
J4_Z+P-_01	C^-	4	1	-1	10,11,12,13,14,15,16,17,18	8.02277341	0.01914397	2.12765562	0.05212621	1.66762048	0.00395588	0	NA	NA	NA	NA
J4_Z+P-_02	NA	4	1	-1	10,11,12,13,14,15,16,17,18	9.71147995	0.02233146	2.06131717	0.08781887	1.53439146	0.03685485	0	NA	NA	NA	NA
J4_Z+P-_03	NA	4	1	-1	10,11,12,13,14,15,16,17,18	11.28170406	0.03168320	3.40446057	0.06906720	2.72271054	0.00859859	0	NA	NA	NA	NA
J4_Z+P-_04	NA	4	1	-1	11,12,13,14,15,16,17,18	11.44136494	0.00448680	3.34145765	2.78937913	2.74181158	2.74188419	0	NA	NA	NA	NA
J4_Z+P-_05	NA	4	1	-1	10,11,12,13,14,15,16,17,18	11.61705687	0.07617411	2.04286566	2.62224612	1.41224586	2.70089811	0	NA	NA	NA	NA
J4_Z+P-_06	NA	4	1	-1	10,11,12,13,14,15,16,17,18	11.88363940	0.00014885	3.11155613	0.35715616	2.48161362	0.30805714	0	NA	NA	NA	NA
J4_Z+P-_07	NA	4	1	-1	10,11,12,13,14,15,16,17,18	11.98030213	0.03444686	2.17511394	0.15065370	1.56539499	0.20661054	0	NA	NA	NA	NA
J4_Z+P-_08	NA	4	1	-1	10,11,12,13,14,15,16,17,18	12.70020333	0.03320264	3.31491152	0.07105032	2.62008849	0.00146551	0	NA	NA	NA	NA
J4_Z+P-_09	NA	4	1	-1	12,13,14,15,16,17,18	13.12144906	0.01516393	3.36704479	0.20596510	2.58050425	0.13612272	0	NA	NA	NA	NA
J4_Z+P-_10	NA	4	1	-1	12,13,14,15,16,17,18	13.39692770	0.10255001	3.62590482	1.48222596	2.92051583	1.39074039	0	NA	NA	NA	NA
J4_Z+P-_11	NA	4	1	-1	11,12,13,14,15,16,17,18	13.70869154	0.03544488	2.66335501	0.06486063	1.93693011	0.13439342	0	NA	NA	NA	NA
J4_Z+P-_12	NA	4	1	-1	12,13,14,15,16,17,18	13.73542914	0.14223189	2.62489189	1.18559342	1.86417575	1.30127650	0	NA	NA	NA	NA
J4_Z+P-_13	NA	4	1	-1	10,11,12,13,14,15,16,17,18	13.88975931	0.00125414	3.35104898	0.30893043	2.58822467	0.37166069	0	NA	NA	NA	NA
J4_Z+P-_14	NA	4	1	-1	12,13,14,15,16,17,18	13.90653039	0.09812326	3.34629560	0.09464117	2.61980460	0.07591525	0	NA	NA	NA	NA
J4_Z+P-_15	NA	4	1	-1	14,15,16,17,18	14.19181844	0.01394245	2.41126650	0.41947485	1.62442585	0.43504075	0	NA	NA	NA	NA
J4_Z+P-_16	NA	4	1	-1	12,13,14,15,16,17,18	14.32093548	0.23064206	3.58800291	0.11896366	2.87671675	0.24981825	0	NA	NA	NA	NA
J4_Z+P-_17	NA	4	1	-1	10,11,12,13,14,15,16,17,18	14.49905186	0.16184743	-3.28489794	1.81767002	-4.10932725	1.68838045	0	J4_Z+P-_20	14.59292034	2.29432296	0.32581354
J4_Z+P-_18	NA	4	1	-1	15,16,17,18	14.66377167	NA	3.61978587	NA	2.93199399	NA	1	NA	NA	NA	NA
J4_Z+P-_19	NA	4	1	-1	10,11,12,13,14,15,16,17,18	14.66850040	0.17473748	3.54668087	0.02365332	2.71294540	0.01346890	0	NA	NA	NA	NA
J4_Z+P-_20	NA	4	1	-1	12,13,14,15,16,17,18	14.68678883	0.08649959	9.54958902	2.22950507	8.69797318	2.34000754	0	J4_Z+P-_17	14.59292034	2.29432296	0.32581354
J4_Z+P-_21	NA	4	1	-1	13,14,15,16,17,18	14.78272944	0.17491206	3.58130183	0.21927482	2.75899345	0.23335795	0	NA	NA	NA	NA
J4_Z+P-_22	NA	4	1	-1	11,12,13,14,15,16,17,18	14.87636871	0.20750851	3.45328499	0.31205343	2.66900440	0.17659415	0	NA	NA	NA	NA
J4_Z-P+_01	sigma_mnrs	4	-1	1	10,11,12,13,14,15,16,17,18	6.28189146	0.00909724	1.64754165	0.05016563	1.25827317	0.00786811	0	NA	NA	NA	NA
J4_Z-P+_02	NA	4	-1	1	10,11,12,13,14,15,16,17,18	8.03097973	0.01908321	2.76334056	0.09204781	2.27307314	0.05062381	0	NA	NA	NA	NA
J4_Z-P+_03	NA	4	-1	1	10,11,12,13,14,15,16,17,18	9.10671337	0.02593521	2.97932359	0.06528672	2.38263860	0.00833179	0	NA	NA	NA	NA
J4_Z-P+_04	NA	4	-1	1	10,11,12,13,14,15,16,17,18	9.88247870	0.01489831	2.69196861	0.06689786	2.15136236	0.01672838	0	NA	NA	NA	NA
J4_Z-P+_05	NA	4	-1	1	10,11,12,13,14,15,16,17,18	10.73495329	0.02431167	2.78881531	0.09078467	2.15656251	0.02288556	0	NA	NA	NA	NA
J4_Z-P+_06	NA	4	-1	1	10,11,12,13,14,15,16,17,18	11.56036450	0.38549178	1.90629302	5.09258756	1.30147734	5.27763959	0	J4_Z-P+_12	12.08205976	3.47437389	1.41315863
J4_Z-P+_07	NA	4	-1	1	11,12,13,14,15,16,17,18	11.61012790	0.00153834	3.82740788	0.09823048	3.12778043	0.03124405	0	NA	NA	NA	NA
J4_Z-P+_08	NA	4	-1	1	10,11,12,13,14,15,16,17,18	11.68100720	0.06759733	1.10269122	3.00440475	0.48757560	2.93087387	0	NA	NA	NA	NA
J4_Z-P+_09	NA	4	-1	1	10,11,12,13,14,15,16,17,18	11.87122625	0.03958096	2.69895840	0.05121146	2.07022118	0.01192503	0	NA	NA	NA	NA
J4_Z-P+_10	NA	4	-1	1	11,12,13,14,15,16,17,18	12.08254799	0.00426497	2.61007551	0.04485153	2.05548579	0.01363315	0	NA	NA	NA	NA
J4_Z-P+_11	NA	4	-1	1	10,11,12,13,14,15,16,17,18	12.49261651	0.06427290	2.65144046	0.14764163	1.96344491	0.11377675	0	NA	NA	NA	NA
J4_Z-P+_12	NA	4	-1	1	10,11,12,13,14,15,16,17,18	12.60375502	0.39297321	6.52049653	2.40753430	5.64727044	2.45132233	0	J4_Z-P+_06	12.08205976	3.47437389	1.41315863
J4_Z-P+_13	NA	4	-1	1	10,11,12,13,14,15,16,17,18	12.86511605	0.06575069	2.94190476	0.16725014	2.23194493	0.13118964	0	NA	NA	NA	NA
J4_Z-P+_14	NA	4	-1	1	12,13,14,15,16,17,18	13.04002703	0.01961128	3.86214023	0.16640818	3.14844413	0.11384462	0	NA	NA	NA	NA
J4_Z-P+_15	NA	4	-1	1	12,13,14,15,16,17,18	13.18882001	0.11562899	3.61168668	0.29503918	3.00685114	0.36946040	0	J4_Z-P+_25	13.71296653	2.71009739	0.99950926
J4_Z-P+_16	NA	4	-1	1	13,14,15,16,17,18	13.22144580	0.04180249	1.58945561	0.28559859	0.90313218	0.33227451	0	NA	NA	NA	NA
J4_Z-P+_17	NA	4	-1	1	11,12,13,14,15,16,17,18	13.45683862	0.02072675	4.84270226	0.54374521	4.10565656	0.61268523	0	NA	NA	NA	NA
J4_Z-P+_18	NA	4	-1	1	11,12,13,14,15,16,17,18	13.50473074	0.12986244	2.68682753	0.95312906	1.95534588	1.05954722	0	NA	NA	NA	NA
J4_Z-P+_19	NA	4	-1	1	14,15,16,17,18	13.71965906	0.01086614	3.99117597	1.84021981	3.29833844	1.82859739	0	NA	NA	NA	NA
J4_Z-P+_20	NA	4	-1	1	14,15,16,17,18	14.05169264	0.32588226	1.90920311	1.86860744	1.28090800	1.77270326	0	NA	NA	NA	NA
J4_Z-P+_21	NA	4	-1	1	11,12,13,14,15,16,17,18	14.05870710	0.01713247	2.82316953	4.05076419	2.05692324	4.10676804	0	NA	NA	NA	NA
J4_Z-P+_22	NA	4	-1	1	10,11,12,13,14,15,16,17,18	14.08407901	0.01195537	2.65288840	0.05493580	1.87785626	0.11504797	0	NA	NA	NA	NA
J4_Z-P+_23	NA	4	-1	1	10,11,12,13,14,15,16,17,18	14.11282313	0.08258554	3.24031972	0.00230580	2.51003556	0.02160000	0	NA	NA	NA	NA
J4_Z-P+_24	NA	4	-1	1	10,11,12,13,14,15,16,17,18	14.12441239	0.08651352	3.32056927	1.38471298	2.52461554	1.42303355	0	NA	NA	NA	NA
J4_Z-P+_25	NA	4	-1	1	13,14,15,16,17,18	14.23711306	0.10322186	3.32472446	2.17027414	2.41334364	2.14519174	0	J4_Z-P+_15	13.71296653	2.71009739	0.99950926
J4_Z-P+_26	NA	4	-1	1	13,14,15,16,17,18	14.27669610	0.11075941	2.64244737	0.68270514	1.82729632	0.69131777	0	NA	NA	NA	NA
J4_Z-P+_27	NA	4	-1	1	13,14,15,16,17,18	14.74337877	0.13906074	-0.95241662	0.95246442	-1.72725871	1.03918154	0	NA	NA	NA	NA
J4_Z-P+_28	NA	4	-1	1	12,13,14,15,16,17,18	14.88229245	0.05451539	6.29367677	0.32560515	5.48694765	0.41125223	0	NA	NA	NA	NA
J4_Z-P-_01	sigma^-_mnrs	4	-1	-1	10,11,12,13,14,15,16,17,18	6.53649825	0.01367195	1.49989524	0.04898220	1.13628226	0.01304670	0	NA	NA	NA	NA
J4_Z-P-_02	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	9.59063952	0.02504149	2.78051832	0.05829282	2.21564818	0.00356825	0	NA	NA	NA	NA
J4_Z-P-_03	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	10.03246933	0.00566401	2.71239266	0.07643460	2.19110293	0.03941557	0	NA	NA	NA	NA
J4_Z-P-_04	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	10.90111005	0.04087860	2.66646396	0.09667086	2.09707028	0.06828104	0	NA	NA	NA	NA
J4_Z-P-_05	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	11.34429805	0.04104938	2.74539774	0.08752946	2.09962528	0.01545907	0	NA	NA	NA	NA
J4_Z-P-_06	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	11.98494546	0.04829026	2.65898860	0.10666157	2.05309988	0.08174017	0	NA	NA	NA	NA
J4_Z-P-_07	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	12.58581569	0.31709263	-6.51861318	4.99496388	-7.19724259	4.82775905	0	J4_Z-P-_08	12.66684549	2.61589153	0.03382163
J4_Z-P-_08	NA	4	-1	-1	12,13,14,15,16,17,18	12.74787529	0.28018777	13.13240982	4.80025172	12.42902565	4.76011579	0	J4_Z-P-_07	12.66684549	2.61589153	0.03382163
J4_Z-P-_09	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	13.06606526	0.06378361	2.74752736	0.12565727	2.01788947	0.04048813	0	NA	NA	NA	NA
J4_Z-P-_10	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	13.09311435	0.04278181	2.66362537	0.02467425	1.96290952	0.01591319	0	NA	NA	NA	NA
J4_Z-P-_11	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	13.31453840	0.10802694	2.69232685	0.89019237	2.00775235	0.97916388	0	NA	NA	NA	NA
J4_Z-P-_12	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	13.36213779	0.05647143	3.84800821	1.62375773	3.12660690	1.58595086	0	NA	NA	NA	NA
J4_Z-P-_13	NA	4	-1	-1	13,14,15,16,17,18	13.57715168	0.05658886	2.86699857	0.24845530	2.11944692	0.22849552	0	NA	NA	NA	NA
J4_Z-P-_14	NA	4	-1	-1	11,12,13,14,15,16,17,18	13.85155123	0.11796711	3.84960010	0.60622736	3.11355803	0.59151609	0	NA	NA	NA	NA
J4_Z-P-_15	NA	4	-1	-1	12,13,14,15,16,17,18	14.22474943	0.16311231	2.93193204	0.06079568	2.16800092	0.05898153	0	NA	NA	NA	NA
J4_Z-P-_16	NA	4	-1	-1	10,11,12,13,14,15,16,17,18	14.29021181	0.04933312	1.96299983	2.29277525	1.20900433	2.21674638	0	NA	NA	NA	NA
J4_Z-P-_17	NA	4	-1	-1	14,15,16,17,18	14.31399192	0.11817143	2.75721424	0.01947672	2.08048315	0.04516983	0	NA	NA	NA	NA
J4_Z-P-_18	NA	4	-1	-1	11,12,13,14,15,16,17,18	14.38257129	0.02524061	4.75541874	2.11288640	4.01157853	2.15925394	0	NA	NA	NA	NA
J4_Z-P-_19	NA	4	-1	-1	12,13,14,15,16,17,18	14.58506357	0.15843616	2.24237025	1.02222888	1.56534229	1.11708058	0	NA	NA	NA	NA
J4_Z-P-_20	NA	4	-1	-1	11,12,13,14,15,16,17,18	14.68578956	0.01011416	4.77905635	1.35739571	3.91740843	1.43249057	0	NA	NA	NA	NA
J4_Z-P-_21	NA	4	-1	-1	14,15,16,17,18	14.81311126	0.08697482	1.95485591	1.81672504	1.07046958	1.81949991	0	NA	NA	NA	NA

